Black hole singularity resolution in unimodular gravity from unitarity

We study the quantum dynamics of an interior planar AdS (anti-de Sitter) black hole, requiring unitarity in the natural time coordinate conjugate to the cosmological "constant of motion" appearing in unimodular gravity. Both the classical singularity and the horizon are replaced by a non-singular highly quantum region; semiclassical notions of spacetime evolution are only valid in an intermediate region. For the singularity, our results should be applicable to general black holes: unitarity in unimodular time always implies singularity resolution.

==> anc/singresBH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    779966,      17639]
NotebookOptionsPosition[    746464,      17210]
NotebookOutlinePosition[    746889,      17227]
CellTagsIndexPosition[    746846,      17224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Analysing some \[CapitalLambda]<0 semiclassical states in analogy with what \
we did for \[CapitalLambda]>0 in 2005.05357. We know that these states are \
built from bound states given by Bessel K functions.\
\>", "Item",
 CellChangeTimes->{{3.9150843891994667`*^9, 
  3.9150844520512667`*^9}},ExpressionUUID->"0407f41f-0b1d-47dc-9197-\
f10928c9f2e0"],

Cell[CellGroupData[{

Cell["\<\
Only some discrete values for \[CapitalLambda]<0 are allowed; verify what we \
showed in the paper by checking orthogonality. For simplicity I choose \
\[Lambda] = -\[CapitalLambda] to be positive.\
\>", "Item",
 CellChangeTimes->{{3.915084466073687*^9, 
  3.91508450796367*^9}},ExpressionUUID->"8b0598f6-4ca9-4b87-b80c-\
2b760afe5ef3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"v", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"I", " ", "p0"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Lambda]1", "]"}], "v"}]}], "]"}], 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "p0"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Lambda]2", "]"}], "v"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p0", ">", "0"}], ",", 
      RowBox[{"\[Lambda]1", ">", "0"}], ",", 
      RowBox[{"\[Lambda]2", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900502335279481*^9, 3.90050237346556*^9}, {
   3.9005024675179987`*^9, 3.900502479027452*^9}, 3.900503592539798*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"d07b946c-97ec-48cc-b3d4-0f7f940bff99"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}], ")"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "p0"}], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]1", 
       RowBox[{"\[ImaginaryI]", " ", "p0"}]], "-", 
      SuperscriptBox["\[Lambda]2", 
       RowBox[{"\[ImaginaryI]", " ", "p0"}]]}], ")"}], " ", 
    RowBox[{"Csch", "[", 
     RowBox[{"p0", " ", "\[Pi]"}], "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.900502384178783*^9, 3.900502496880492*^9, 
  3.900503643167528*^9, 3.9005083113434877`*^9, 3.9150854112333193`*^9, 
  3.915257285043363*^9, 3.917938383294289*^9, 3.917961010454315*^9, 
  3.91802474928916*^9, 3.930638219335204*^9, 3.9306432943874207`*^9, 
  3.930644154011409*^9, 3.931343217040567*^9, 3.93135359569538*^9, 
  3.931420881061721*^9, 3.937890316745648*^9, 3.946652054239099*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"479dd56b-68b8-4f33-b454-67d8ddba77aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
If we restrict the allowed \[Lambda] values to specific discrete ones, we can \
show that states for different discrete allowed \[Lambda] values are \
orthogonal.\
\>", "Item",
 CellChangeTimes->{{3.915084561603292*^9, 3.915084614109645*^9}, {
  3.915085745278792*^9, 3.91508575742343*^9}, {3.930637904995719*^9, 
  3.930637915474599*^9}},ExpressionUUID->"3dcd1368-eac5-42f4-953b-\
25eadede77e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]1", " ", "\[Lambda]2"}], ")"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "p0"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Lambda]1", 
          RowBox[{"\[ImaginaryI]", " ", "p0"}]], "-", 
         SuperscriptBox["\[Lambda]2", 
          RowBox[{"\[ImaginaryI]", " ", "p0"}]]}], ")"}], " ", 
       RowBox[{"Csch", "[", 
        RowBox[{"p0", " ", "\[Pi]"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}]}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]1", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "n", " ", 
         RowBox[{"Pi", "/", "p0"}]}], "]"}]}], ",", 
      RowBox[{"\[Lambda]2", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "np", " ", 
         RowBox[{"Pi", "/", "p0"}]}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p0", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900502531595998*^9, 3.900502602008986*^9}, {
  3.930637873321498*^9, 3.930637879588937*^9}, {3.930643240056211*^9, 
  3.930643245707654*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"599e5ef4-d2e6-41a4-8515-cdd7a7f3c659"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.900502599742639*^9, 3.900502602335376*^9}, 
   3.900508311567787*^9, 3.915085411516824*^9, 3.915257285488285*^9, 
   3.9179383836809063`*^9, 3.917961010860297*^9, 3.918024749582057*^9, 
   3.930638219745737*^9, 3.9306432467303457`*^9, 3.930643294571027*^9, 
   3.930644154175068*^9, 3.931343217260495*^9, 3.931353596052853*^9, 
   3.931420881345546*^9, 3.937890316850767*^9, 3.9466520546180363`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"9d7c09ac-6fa9-4697-bd27-102474de8a90"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Allowed states need to be normalised. These are all results we already give \
in our past paper but it\[CloseCurlyQuote]s always good to check again.\
\>", "Item",
 CellChangeTimes->{{3.915084621955653*^9, 3.9150846436961393`*^9}, {
  3.93063792189219*^9, 
  3.930637929928625*^9}},ExpressionUUID->"62ea492a-cca0-4695-b804-\
6517daec1b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"v", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"I", " ", "p0"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Lambda]1", "]"}], "v"}]}], "]"}], 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"I", " ", "p0"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "\[Lambda]1", "]"}], "v"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p0", ">", "0"}], ",", 
      RowBox[{"\[Lambda]1", ">", "0"}], ",", 
      RowBox[{"\[Lambda]2", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900502613729664*^9, 3.90050261378535*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"978b0b59-b1d0-4a2d-ac2d-6b3ffd9ee3e3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"p0", " ", "\[Pi]", " ", 
   RowBox[{"Csch", "[", 
    RowBox[{"p0", " ", "\[Pi]"}], "]"}]}], 
  RowBox[{"2", " ", "\[Lambda]1"}]]], "Output",
 CellChangeTimes->{3.90050262430446*^9, 3.900508317653037*^9, 
  3.91508541755445*^9, 3.915257291624131*^9, 3.917938390093047*^9, 
  3.9179610170302057`*^9, 3.918024755609222*^9, 3.930638225788885*^9, 
  3.930643300696754*^9, 3.9306441602971992`*^9, 3.931343227841914*^9, 
  3.9313536020742188`*^9, 3.931420887477715*^9, 3.937890326234789*^9, 
  3.946652060769889*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"555bb8b1-faac-4c28-805e-4212a132ed5d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
To define a semiclassical state, we need to specify a suitable amplitude \
function B(n). Here I choose this to be a Gaussian peaked around \[Lambda]=1, \
and around some p_0 with some with \[Sigma]p. First define the norm of the \
state\
\>", "Item",
 CellChangeTimes->{{3.915084717641528*^9, 3.915084778897655*^9}, {
  3.91508489232764*^9, 3.9150849069281387`*^9}, {3.9152574491949177`*^9, 
  3.91525745038978*^9}, {3.917938376008078*^9, 
  3.917938384692883*^9}},ExpressionUUID->"4160a6ac-8956-483e-beae-\
f94e5b17e870"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"norm", "[", 
    RowBox[{"p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
         RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "k", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
             "2"}]}], "/", 
           RowBox[{"\[Sigma]", "^", "2"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"p0", "-", 
         RowBox[{"5", "\[Sigma]p"}]}], ",", 
        RowBox[{"p0", "+", 
         RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "Pi"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9005026777882833`*^9, 3.900502710485738*^9}, {
   3.900502785294902*^9, 3.900502799256516*^9}, {3.9005028449322042`*^9, 
   3.900502851497965*^9}, {3.900503039902136*^9, 3.90050304290867*^9}, {
   3.900503308641038*^9, 3.900503310453034*^9}, {3.9179384061320057`*^9, 
   3.917938451612302*^9}, 3.917938522918612*^9, {3.930637974316308*^9, 
   3.930637975705011*^9}, {3.9306380324375896`*^9, 3.930638033338271*^9}, {
   3.9306432550783587`*^9, 3.9306432551280327`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6c7030d5-abf9-4b2d-a98d-0b151d8247cd"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 4, 1, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938452303713*^9, 3.917938523800357*^9, 
  3.917961017330316*^9, 3.9180247557516212`*^9, 3.9306382259450197`*^9, 
  3.9306433009103193`*^9, 3.9306441605060043`*^9, 3.9313432280457287`*^9, 
  3.931353602226448*^9, 3.93142088765623*^9, 3.937890326346127*^9, 
  3.946652061027473*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"d4e8bbff-329d-4374-b92d-3f002a90eb61"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 4, 2, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938452303713*^9, 3.917938523800357*^9, 
  3.917961017330316*^9, 3.9180247557516212`*^9, 3.9306382259450197`*^9, 
  3.9306433009103193`*^9, 3.9306441605060043`*^9, 3.9313432280457287`*^9, 
  3.931353602226448*^9, 3.93142088765623*^9, 3.937890326346127*^9, 
  3.946652061090981*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"24e85d94-565d-4826-9bd6-6a81820d78fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
To compare with classical solutions, can also compute the expectation value \
of \[Lambda] in such a state. We can compare the quantum expectation values \
with classical solutions obtained with this \[OpenCurlyDoubleQuote]effective \
\[Lambda]\[CloseCurlyDoubleQuote]\
\>", "Item",
 CellChangeTimes->{{3.9150847817233667`*^9, 3.9150848014284687`*^9}, {
  3.915257463119066*^9, 3.915257477377142*^9}, {3.930638015783101*^9, 
  3.930638017433908*^9}},ExpressionUUID->"5731e127-6b6e-4621-b41d-\
db8a64e11554"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eff\[Lambda]", "[", 
    RowBox[{"p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "k", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "k", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"\[Sigma]", "^", "2"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "Pi"}], ")"}]}], "/", 
    RowBox[{"norm", "[", 
     RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.89998385546399*^9, 3.899983857483719*^9}, {
   3.8999838945381813`*^9, 3.899983899117282*^9}, {3.8999841896908817`*^9, 
   3.8999842310011683`*^9}, {3.899984361157542*^9, 3.899984376103438*^9}, {
   3.899985363519401*^9, 3.899985363565563*^9}, {3.899985582971767*^9, 
   3.899985590132353*^9}, {3.899985636137196*^9, 3.8999856366237288`*^9}, {
   3.8999858886937037`*^9, 3.899985889135941*^9}, {3.899986028459742*^9, 
   3.899986030091464*^9}, {3.89998614193931*^9, 3.899986144630539*^9}, {
   3.8999862394746237`*^9, 3.899986242578045*^9}, {3.899992051447427*^9, 
   3.899992103288834*^9}, {3.899992196975876*^9, 3.899992197014163*^9}, {
   3.899992589467207*^9, 3.8999925898968554`*^9}, {3.899992964892562*^9, 
   3.899992966846805*^9}, {3.899993111058519*^9, 3.8999931129729548`*^9}, {
   3.899993826787034*^9, 3.899993836721504*^9}, {3.900504929847228*^9, 
   3.900504950885743*^9}, 3.900508289616678*^9, {3.900508879795764*^9, 
   3.900508880072543*^9}, {3.917938485626109*^9, 3.917938493407296*^9}, {
   3.917938528319325*^9, 3.917938539749155*^9}, {3.930638001484788*^9, 
   3.9306380404032717`*^9}, {3.9306432605119133`*^9, 3.930643264090873*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6c234ad4-75eb-4478-ad96-0c8c790047a4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 5, 3, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938549995327*^9, 3.9179610175678797`*^9, 
  3.9180247558687468`*^9, 3.930638226078093*^9, 3.930643301088592*^9, 
  3.930644160761882*^9, 3.931343228191448*^9, 3.931353602348184*^9, 
  3.931420887791813*^9, 3.9378903264234667`*^9, 3.946652061176252*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"fdf5d277-c048-4c69-8cf9-1bd571f85376"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 5, 4, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938549995327*^9, 3.9179610175678797`*^9, 
  3.9180247558687468`*^9, 3.930638226078093*^9, 3.930643301088592*^9, 
  3.930644160761882*^9, 3.931343228191448*^9, 3.931353602348184*^9, 
  3.931420887791813*^9, 3.9378903264234667`*^9, 3.946652061236094*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4d9f46d2-acc7-4871-8123-60f5a08528f2"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 5, 5, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938549995327*^9, 3.9179610175678797`*^9, 
  3.9180247558687468`*^9, 3.930638226078093*^9, 3.930643301088592*^9, 
  3.930644160761882*^9, 3.931343228191448*^9, 3.931353602348184*^9, 
  3.931420887791813*^9, 3.9378903264234667`*^9, 3.9466520612975693`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"c8afe557-e183-49d3-92c6-c28e85544cc0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 5, 6, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917938549995327*^9, 3.9179610175678797`*^9, 
  3.9180247558687468`*^9, 3.930638226078093*^9, 3.930643301088592*^9, 
  3.930644160761882*^9, 3.931343228191448*^9, 3.931353602348184*^9, 
  3.931420887791813*^9, 3.9378903264234667`*^9, 3.9466520613061047`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"7dc6be63-a584-426c-b10c-01a8c44614f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
To evaluate the expectation value <v(t)> we can do the v integral \
analytically (again assuming we only need to consider a single p_0 value)\
\>", "Item",
 CellChangeTimes->{{3.91508483909807*^9, 3.915084856347455*^9}, {
  3.915084919143766*^9, 
  3.915084928654608*^9}},ExpressionUUID->"dd9477a8-1f49-4fe2-b6b0-\
f64c847766fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "^", "2"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{"I", " ", "p"}], ",", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "n"}], " ", 
           RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}], 
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "p"}], ",", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "np"}], " ", 
           RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"Element", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9005028233664618`*^9, 3.900502823460384*^9}, {
   3.900502887960574*^9, 3.9005029053812923`*^9}, {3.9005031328786488`*^9, 
   3.900503143084968*^9}, 3.9005035884016037`*^9, {3.9005041762816877`*^9, 
   3.900504178152972*^9}, {3.9179386778145227`*^9, 3.917938687090763*^9}, {
   3.930638090812911*^9, 3.9306380979564333`*^9}, {3.930643267049295*^9, 
   3.930643269449156*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e34d78e1-e35e-482b-b3cd-8b3aa917f2d5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"n", "+", "np"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"3", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
             "p"]]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", "p"}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", "p"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{
            FractionBox["3", "2"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
             "p"]]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", "p"}]}], ")"}], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
             "p"]]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", "p"}], 
           "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", "p"}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
             "p"]]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9005028434231567`*^9, 3.900502872969101*^9}, 
   3.900502908023518*^9, 3.9005029443516083`*^9, 3.900503139074437*^9, 
   3.900503181302685*^9, 3.9005036283191967`*^9, 3.900504215131897*^9, 
   3.9005083527118607`*^9, 3.9150854545025*^9, 3.915257329582439*^9, 
   3.91793860468067*^9, 3.9179387829374733`*^9, 3.9179610544874268`*^9, 
   3.918024794258157*^9, 3.9306382691712503`*^9, 3.930643340580306*^9, 
   3.930644201205387*^9, 3.931343266018585*^9, 3.931353639516613*^9, 
   3.931420927683857*^9, 3.937890357851844*^9, 3.94665210365841*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a45cc878-38ae-44aa-8869-4868580b886b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The previous expression assumes that n and np are different. We also need to \
consider the case n=np separately (which contributes to the overall sum)\
\>", "Item",
 CellChangeTimes->{{3.91508494820011*^9, 
  3.9150849726031017`*^9}},ExpressionUUID->"a6791cd0-0200-456a-b9cf-\
bd020d26bd71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "^", "2"}], " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"I", " ", "p"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}], 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "p"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.900502974558137*^9, 3.9005037009525213`*^9, {3.900504181182207*^9, 
   3.9005041829280024`*^9}, {3.917938689653859*^9, 3.917938696914111*^9}, {
   3.930638102745138*^9, 3.9306381093931427`*^9}, {3.9306432812865953`*^9, 
   3.930643283851892*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"136ad3c2-0965-4157-96f7-2a794c34c7ca"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "32"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"3", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p", "2"]}]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  RowBox[{"Sech", "[", 
   RowBox[{"p", " ", "\[Pi]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.900502984197585*^9, 3.9005038221755247`*^9, 
  3.900504333936077*^9, 3.90050846155578*^9, 3.915085568632701*^9, 
  3.915257450403393*^9, 3.9179387296574917`*^9, 3.917938908580153*^9, 
  3.917961165758707*^9, 3.918024912804488*^9, 3.930638395635838*^9, 
  3.930643460226767*^9, 3.930644322120816*^9, 3.931343378952746*^9, 
  3.93135375104423*^9, 3.931421043686144*^9, 3.937890456682418*^9, 
  3.946652226923147*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3264e0ef-a01e-43c3-b591-a830cfe613cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now we can put all the pieces together. We have done all the integrals, so \
all that is left is things to be summed over n and np. This is a sum of the \
part n > np, n < np, and n = np. I\[CloseCurlyQuote]m summing n and np from \
-10 to +15 (we have tried different choices). For the arguments, we have the \
time \[CapitalTau], the momentum p_0 and its standard deviation \[Sigma]p, \
and the standard deviation \[Sigma] of \[CapitalLambda] to play with.\
\>", "Item",
 CellChangeTimes->{{3.915085020164545*^9, 3.915085074998259*^9}, {
  3.915085133804634*^9, 3.9150851894887047`*^9}, {3.915085497235806*^9, 
  3.915085527111308*^9}, {3.917938884407596*^9, 3.917938896673984*^9}, {
  3.94665227749538*^9, 
  3.946652286578134*^9}},ExpressionUUID->"4fc8bd23-6bbd-466c-965c-\
43783fcbea36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VolInt", "[", 
    RowBox[{"T_", ",", "p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}]}]], 
             "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "+", "np"}]], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", "p"}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", "p"}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "16"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}]}]], 
             "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "+", "np"}]], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", "p"}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", "p"}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "16"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"n", "+", "1"}], ",", "15"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "n", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sigma]", "^", "2"}], ")"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "32"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["p", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"p", " ", "\[Pi]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "16"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9005029947179127`*^9, 3.90050312254082*^9}, {
   3.9005031895531178`*^9, 3.900503256177207*^9}, {3.9005033313057547`*^9, 
   3.900503350428295*^9}, {3.900503658608392*^9, 3.900503669215876*^9}, {
   3.900504252022093*^9, 3.9005042579338512`*^9}, 3.900504344694231*^9, {
   3.9179385934522657`*^9, 3.917938595120047*^9}, {3.917938629465448*^9, 
   3.9179386718400106`*^9}, {3.9179387088888407`*^9, 
   3.9179388412769413`*^9}, {3.917944741420485*^9, 3.917944750482318*^9}, {
   3.917945141117549*^9, 3.917945154099668*^9}, {3.917945693599765*^9, 
   3.917945699915202*^9}, {3.930638164711864*^9, 3.9306381910398817`*^9}, {
   3.9306384111896048`*^9, 3.930638473453467*^9}, {3.930643286501297*^9, 
   3.9306433548035107`*^9}, 3.9306434689818153`*^9, {3.937889805130712*^9, 
   3.93788981312179*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e2d920c0-a5d8-45d6-9945-aed17032dde1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 8, 7, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.930638480688305*^9, {3.930643466477272*^9, 3.930643480674405*^9}, 
   3.9306443285056467`*^9, 3.931343385200501*^9, 3.931353757219665*^9, 
   3.931421049967637*^9, 3.937890462037479*^9, 3.946652233603918*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"63ed7abe-a48b-4248-a12b-5984c9896be7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 8, 8, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.930638480688305*^9, {3.930643466477272*^9, 3.930643480674405*^9}, 
   3.9306443285056467`*^9, 3.931343385200501*^9, 3.931353757219665*^9, 
   3.931421049967637*^9, 3.937890462037479*^9, 3.946652233670178*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"78f15401-41fb-493e-be03-cc5a60a31e4e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 8, 9, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.930638480688305*^9, {3.930643466477272*^9, 3.930643480674405*^9}, 
   3.9306443285056467`*^9, 3.931343385200501*^9, 3.931353757219665*^9, 
   3.931421049967637*^9, 3.937890462037479*^9, 3.9466522337344847`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d855c150-4030-4769-a075-e9f57c91461f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 8, 10, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.930638480688305*^9, {3.930643466477272*^9, 3.930643480674405*^9}, 
   3.9306443285056467`*^9, 3.931343385200501*^9, 3.931353757219665*^9, 
   3.931421049967637*^9, 3.937890462037479*^9, 3.946652233745048*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"00a0ed1a-6371-489f-bb41-87f6456a9fb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VolInt", "[", 
  RowBox[{"0", ",", "50", ",", "1", ",", ".25"}], "]"}]], "Input",
 CellChangeTimes->{{3.900503232240521*^9, 3.90050323589358*^9}, {
   3.900503380533533*^9, 3.9005033845427723`*^9}, {3.900503679062132*^9, 
   3.9005036790903063`*^9}, {3.90050389518272*^9, 3.900503936364575*^9}, 
   3.900503985045926*^9, {3.91793882514992*^9, 3.9179388263347387`*^9}, {
   3.917939063874349*^9, 3.917939093810254*^9}, {3.917944837723693*^9, 
   3.9179448379169903`*^9}, {3.9179452178037024`*^9, 3.917945217867764*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"cf0f0930-7c84-4ba9-b3bb-3e62155cb83a"],

Cell[BoxData[
 RowBox[{"51.28964390082279`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.9781056265534166`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.900503237004443*^9, 3.900503258324081*^9}, 
   3.900503315650646*^9, {3.900503359241815*^9, 3.900503385768425*^9}, {
   3.9005036773192663`*^9, 3.900503680164723*^9}, 3.9005038963407097`*^9, {
   3.90050392981367*^9, 3.900503938391054*^9}, 3.90050398594599*^9, 
   3.900504353733534*^9, 3.900508463775113*^9, 3.9150855708904047`*^9, 
   3.9152574527706137`*^9, 3.9179389971740723`*^9, 3.91793908689497*^9, 
   3.917939117075088*^9, 3.917944799286345*^9, 3.917944857595892*^9, 
   3.917945240448904*^9, 3.917945771793209*^9, 3.917961206011066*^9, 
   3.9180249557138*^9, 3.9306385389280987`*^9, 3.930643518058881*^9, 
   3.930644366826199*^9, 3.931343421177004*^9, 3.931353792866662*^9, 
   3.931421086987327*^9, 3.937890490659315*^9, 3.9466522729179487`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"37531ee3-294e-4bb0-9b95-3521eaa320d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", "[", 
  RowBox[{"50", ",", "1", ",", ".25"}], "]"}]], "Input",
 CellChangeTimes->{{3.9179390098890123`*^9, 3.917939014505121*^9}, {
  3.917945263331802*^9, 3.91794526336607*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0edc9416-76f5-4435-b4fc-ce90e2d15d1c"],

Cell[BoxData["1.0293125377746186`"], "Output",
 CellChangeTimes->{3.917939014909477*^9, 3.917945263844817*^9, 
  3.918024955779344*^9, 3.930638538983173*^9, 3.930643518138564*^9, 
  3.930644366907509*^9, 3.93134342123604*^9, 3.9313537929196463`*^9, 
  3.931421087041692*^9, 3.9378904906928463`*^9, 3.946652273013363*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"2b493d8b-21c3-4579-8344-72a881a577e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"num1", "=", 
  RowBox[{"DiscretePlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"VolInt", "[", 
      RowBox[{"T", ",", "50", ",", "1", ",", "0.25"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", 
      RowBox[{"-", "50"}], ",", "50", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "60"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.900503502815031*^9, 3.9005035429842463`*^9}, {
   3.900503899916044*^9, 3.900503943427075*^9}, 3.900503987412182*^9, {
   3.900504374545334*^9, 3.9005043754238367`*^9}, {3.900504405995864*^9, 
   3.90050446750966*^9}, {3.9005044978620577`*^9, 3.900504553127117*^9}, {
   3.900504587430243*^9, 3.900504630256345*^9}, {3.917938829273444*^9, 
   3.917938829551208*^9}, {3.917945269292347*^9, 3.917945273686098*^9}, 
   3.917945523594987*^9, {3.917946055291327*^9, 3.917946055542468*^9}, {
   3.917946172297986*^9, 3.917946177519126*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3e0d0e96-f4e9-4e56-ba5e-065d1c4a229d"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
     1.6], 
     TagBox[{
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Opacity[0.2], LineBox[{},
         VertexColors->None]}, 
       {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
        1.6], Opacity[0.2], 
        LineBox[{{{-50., 47.10318442169761}, {-50., 0}}, {{-48., 
           46.705570933946774`}, {-48., 0}}, {{-46., 
           46.007040179401805`}, {-46., 0}}, {{-44., 
           44.96189597291156}, {-44., 0}}, {{-42., 
           43.49851933518983}, {-42., 0}}, {{-40., 
           41.67082191874135}, {-40., 0}}, {{-38., 
           39.50476913266829}, {-38., 0}}, {{-36., 
           37.011973305762595`}, {-36., 0}}, {{-34., 
           34.29204598084987}, {-34., 0}}, {{-32., 
           31.531963216906906`}, {-32., 0}}, {{-30., 
           29.023863068705428`}, {-30., 0}}, {{-28., 
           27.179110585932975`}, {-28., 0}}, {{-26., 
           26.449751627085387`}, {-26., 0}}, {{-24., 
           27.156466155429435`}, {-24., 0}}, {{-22., 
           29.29779711181483}, {-22., 0}}, {{-20., 
           32.48738571131413}, {-20., 0}}, {{-18., 
           36.111450793164465`}, {-18., 0}}, {{-16., 
           39.6066849522115}, {-16., 0}}, {{-14., 
           42.64797952566571}, {-14., 0}}, {{-12., 
           45.14600166218287}, {-12., 0}}, {{-10., 
           47.136864687867714`}, {-10., 0}}, {{-8., 
           48.68592713824796}, {-8., 0}}, {{-6., 
           49.84670183210177}, {-6., 0}}, {{-4., 
           50.654770232778255`}, {-4., 0}}, {{-2., 
           51.13185095078975}, {-2., 0}}, {{0., 51.28964390082279}, {
           0., 0}}, {{2., 51.13185061436072}, {2., 0}}, {{4., 
           50.65476992246136}, {4., 0}}, {{6., 49.84670183976687}, {
           6., 0}}, {{8., 48.68592738179009}, {8., 0}}, {{10., 
           47.136864878138056`}, {10., 0}}, {{12., 45.14600165224477}, {
           12., 0}}, {{14., 42.64797940687089}, {14., 0}}, {{16., 
           39.60668487455941}, {16., 0}}, {{18., 36.11145079998859}, {
           18., 0}}, {{20., 32.4873857509541}, {20., 0}}, {{22., 
           29.297797133247087`}, {22., 0}}, {{24., 27.156466152779466`}, {
           24., 0}}, {{26., 26.449751618022177`}, {26., 0}}, {{28., 
           27.179110581884498`}, {28., 0}}, {{30., 29.023863069262276`}, {
           30., 0}}, {{32., 31.531963218353248`}, {32., 0}}, {{34., 
           34.29204598166832}, {34., 0}}, {{36., 37.011973305791166`}, {
           36., 0}}, {{38., 39.504769131796856`}, {38., 0}}, {{40., 
           41.670821918165565`}, {40., 0}}, {{42., 43.49851933672715}, {
           42., 0}}, {{44., 44.96189597447446}, {44., 0}}, {{46., 
           46.00704017627924}, {46., 0}}, {{48., 46.70557092939027}, {
           48., 0}}, {{50., 47.103184426449964`}, {50., 0}}},
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$322705#1"]& ]}, 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
      1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQGeB94HrVI17XV3gPA9DixQ/60aEAXjux/4quK3
8RkDjO92YNpzhwz5ajco3/WAYYdH9fn9rlC+y4EJ5rJ1d6+6QPnOB2ZkJ7nN
OeAM5TsdKAqLC+9odILyHQ9cD3M4nKjqCOU7HHD1Or1Xr8Meyrc7wLnm9mNp
Nlso3+aAyOc/Brd0raF8qwP9yw3fKBVbQfkWB4QaarT4NGDyZgdaxCrybHxg
+k0OPApYuzzJzgHKNzow4wEzqwsfzD0GBxbH2N1afhbmXp0DsrOt/30IgvlP
40CE3Da9DZNg/lc5YKdvfqJlIix8FA4kSD8sPRPuAeVLHJikfXhnwhsYX+DA
UrELTeeDPaF8hgPBpz/UPpgA5zO0H1LhFV4K5zs0B8pVI+QFHBQ3mDYg9Es4
NC68jGS+goOwzJtyhP0qDhUnz59EuE/D4eKxBUju13H4UWfzF+E/A4fPs6bf
RPjfyMGoQwgpfEwc9AuZViDCz8yhQ/kKUvhaOKTJFSKFv5VDyS4upPixcdjd
/xop/uwcfATuIcWvg0NXw0Wk+Hd0OCXhhJQ+nBzU05DTj7NDa08CUvpycWD9
LY2U/lwdwq96I6VPN4czTi5I6dfdwb/AHSl9ezisjPuIlP49HSa2bwHnDwAB
JdAi
       "]], {}},
     Annotation[#, "Charting`Private`Tag$322705#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{652., Automatic},
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{-50., 50.}, {0., 60.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9005035238498173`*^9, 3.900503557197536*^9}, {
   3.9005039093037157`*^9, 3.900503956198447*^9}, 3.9005039993145437`*^9, 
   3.900504369671536*^9, 3.900504400384261*^9, {3.900504434754755*^9, 
   3.900504549602406*^9}, {3.900504583877062*^9, 3.900504619781702*^9}, 
   3.9005046880632563`*^9, 3.900508522398973*^9, 3.9150856327286243`*^9, 
   3.91525752298053*^9, 3.91793906213561*^9, 3.917945516236109*^9, 
   3.9179456850312853`*^9, 3.917946017497501*^9, 3.9179461707819147`*^9, 
   3.917947289832247*^9, 3.918025814604245*^9, 3.930639407856172*^9, 
   3.930643935503252*^9, 3.930645275856827*^9, 3.931344275628736*^9, 
   3.931354642727476*^9, 3.931421974071229*^9, 3.937891200417885*^9, 
   3.9466532415286093`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"5fd40817-d784-4e0c-85a6-ea0f69cbe124"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now we want fluctuations over the expectation value so we also need <v^2(t)>. \
This simply means putting another v factor in the v integral.\
\>", "Item",
 CellChangeTimes->{{3.9150851951150627`*^9, 3.915085228653808*^9}, {
  3.930638644231852*^9, 3.930638686512465*^9}, {3.9306408368154593`*^9, 
  3.9306408407486467`*^9}, {3.930643130112393*^9, 3.930643131159926*^9}, {
  3.946651927965479*^9, 
  3.9466519303065166`*^9}},ExpressionUUID->"9c2f2643-9eca-461e-82d6-\
cd73ae363972"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "^", "3"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{"I", " ", "p"}], ",", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "n"}], " ", 
           RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}], 
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "p"}], ",", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "np"}], " ", 
           RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"Element", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900504826410267*^9, 3.900504826502285*^9}, {
  3.917946183609179*^9, 3.9179461925965357`*^9}, {3.930638660572425*^9, 
  3.930638668624858*^9}, {3.930643486404642*^9, 3.9306434892369413`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"44666db5-e4e7-45b5-ab16-6b2d58d7b7b4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "np"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"\[ImaginaryI]", " ", "p"}]}], ")"}], " ", "\[Pi]"}], "p"]], 
    " ", "p", " ", "\[Pi]", " ", 
    RowBox[{"Csch", "[", 
     RowBox[{"p", " ", "\[Pi]"}], "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], "-", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}], 
    "2"]]}]], "Output",
 CellChangeTimes->{3.9005048747382317`*^9, 3.90050856654416*^9, 
  3.91508567850454*^9, 3.9152575684391203`*^9, 3.917947347863048*^9, 
  3.9180258589612303`*^9, 3.9306431846707897`*^9, 3.930643984773336*^9, 
  3.9306453245905437`*^9, 3.931344320747489*^9, 3.931354687567359*^9, 
  3.931422021969154*^9, 3.937891240360444*^9, 3.9466532909024143`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"20025243-5adf-474f-8ec2-8c50066c0c0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "^", "3"}], " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"I", " ", "p"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}], 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "p"}], ",", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "n"}], " ", 
         RowBox[{"Pi", "/", "p"}]}], "]"}], "v"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "np"}], "}"}], ",", "Integers"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900504835270492*^9, 3.900504835347348*^9}, {
  3.917946195717033*^9, 3.9179462025670137`*^9}, {3.930638671962178*^9, 
  3.9306386791096354`*^9}, {3.930643492363007*^9, 3.930643495428979*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fd84eecf-6689-4779-b378-88e0c71d2d97"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"4", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
  RowBox[{"(", 
   RowBox[{"p", "+", 
    SuperscriptBox["p", "3"]}], ")"}], " ", "\[Pi]", " ", 
  RowBox[{"Csch", "[", 
   RowBox[{"p", " ", "\[Pi]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.9005050076333303`*^9, 3.900508695789598*^9, 
  3.915085808909058*^9, 3.9152577024847116`*^9, 3.917947443291255*^9, 
  3.9180259884398937`*^9, 3.930643235268412*^9, 3.9306441159394283`*^9, 
  3.930645458111951*^9, 3.931344451021337*^9, 3.9313548175016527`*^9, 
  3.931422153169569*^9, 3.937891363776966*^9, 3.946653421613439*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"de3f7647-f13d-4606-913c-9ac91b306545"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interestingly, the expressions obtained from v integrals turn out to be a lot \
simpler in this case. To get the total result, we again have to sum over \
n>np, n<np, and n=np.\
\>", "Item",
 CellChangeTimes->{{3.9150852346339483`*^9, 3.915085242865012*^9}, {
  3.915257643980351*^9, 3.9152576478948727`*^9}, {3.915257760487516*^9, 
  3.9152577762811537`*^9}},ExpressionUUID->"86088734-2728-4940-9ac5-\
f9f79038b67b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VolSqInt", "[", 
    RowBox[{"T_", ",", "p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", "  ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "np"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ")"}], " ", 
                  "\[Pi]"}], "p"]], " ", "p", " ", "\[Pi]", " ", 
               RowBox[{"Csch", "[", 
                RowBox[{"p", " ", "\[Pi]"}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}], 
               "2"]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "15"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", "  ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "np"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ")"}], " ", 
                  "\[Pi]"}], "p"]], " ", "p", " ", "\[Pi]", " ", 
               RowBox[{"Csch", "[", 
                RowBox[{"p", " ", "\[Pi]"}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}], 
               "2"]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "15"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"n", "+", "1"}], ",", "15"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "n", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", "1"}], ")"}], "^", 
               "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sigma]", "^", "2"}], ")"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"4", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
             RowBox[{"(", 
              RowBox[{"p", "+", 
               SuperscriptBox["p", "3"]}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"p", " ", "\[Pi]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"-", "10"}], ",", "15"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900504846316893*^9, 3.900504846498406*^9}, {
   3.9005048889753323`*^9, 3.900504894222084*^9}, 3.9005050317609*^9, {
   3.91794620732206*^9, 3.917946338325651*^9}, {3.930638702012417*^9, 
   3.930638750163755*^9}, {3.930643205593033*^9, 3.930643207652965*^9}, {
   3.930643500834259*^9, 3.930643536611824*^9}, {3.930643993582872*^9, 
   3.93064399544013*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1614421a-c1e3-4bed-884e-ccf3d4dc5055"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 14, 11, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917947504139367*^9, 3.917961210800082*^9, 
  3.91802598967661*^9, 3.930645459446356*^9, 3.931344452283721*^9, 
  3.9313548187853928`*^9, 3.931422154676425*^9, 3.937891364694964*^9, 
  3.946653422473466*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b36481c3-4025-4b0e-a578-94503298e164"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 14, 12, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917947504139367*^9, 3.917961210800082*^9, 
  3.91802598967661*^9, 3.930645459446356*^9, 3.931344452283721*^9, 
  3.9313548187853928`*^9, 3.931422154676425*^9, 3.937891364694964*^9, 
  3.9466534225056868`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9d46e19f-f7ae-455f-a5c4-64e4eb7fbb06"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 14, 13, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917947504139367*^9, 3.917961210800082*^9, 
  3.91802598967661*^9, 3.930645459446356*^9, 3.931344452283721*^9, 
  3.9313548187853928`*^9, 3.931422154676425*^9, 3.937891364694964*^9, 
  3.946653422537942*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0f8efe60-e741-4f40-989b-87eab2df5dab"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 14, 14, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.917947504139367*^9, 3.917961210800082*^9, 
  3.91802598967661*^9, 3.930645459446356*^9, 3.931344452283721*^9, 
  3.9313548187853928`*^9, 3.931422154676425*^9, 3.937891364694964*^9, 
  3.946653422542089*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fff16a84-b972-423a-b937-83f27cb17531"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The standard deviation is obtained from computing Sqrt[<v(t)^2>-<v(t)>^2]. \
List some values in a table.\
\>", "Item",
 CellChangeTimes->{{3.915085256226356*^9, 
  3.915085303218296*^9}},ExpressionUUID->"c99abbda-04d1-4f96-b5b2-\
d79ee5852e85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"datawitherrors", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"VolInt", "[", 
           RowBox[{"T", ",", "70", ",", ".1", ",", "0.15"}], "]"}], "]"}], 
         ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"VolSqInt", "[", 
             RowBox[{"T", ",", "70", ",", ".1", ",", "0.15"}], "]"}], "]"}], 
           "-", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"VolInt", "[", 
              RowBox[{"T", ",", "70", ",", ".1", ",", "0.15"}], "]"}], "]"}], 
            "^", "2"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"-", "100"}], ",", "100", ",", ".5"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxVsog2EABuDfpmSEC8RIm3JcySzEnP4kJSFqpSSG4cZy2EQuyOJGSTZD
jpGVGRdWDrmwTYhSa1JKVmOy8s/c2pLv/S6eHrFS3dzDYxgmlcBVgufxzViO
9R/LpvCTtaljm3wpf6UrgnvTOOCU6bBr0aPH0oxNAw6tdh9grnaDnixJPMHp
CfYzPDcj7ldLOFZ1p6fnnVsG8TdTMoS1bbeHdvJAZc0RLm9xxzjIX+0hum5x
oeE9n2NT3euNODzbKxqs41hRTKEY+438LLzmj8/BAd+jZ5hcH3nzhn8FDX/Y
ajbR9wMr0hGy0B0uwz9pqwYc61It4TrbgxMX3PNcODBqjtKQc3t3orFyZyQO
+4rN9NLhsVItecl0KsfMVucLVn/M0/nGCOEoOWxWR++cE1TgC1F5FVYpLJP4
RlM9hXevu2z46jPDjhUp3qJlclKmpgzfTjiCnIJj+1pd9H9CXNxO
  "],
 CellLabel->"In[15]:=",ExpressionUUID->"af3131a5-cf2b-47f5-9c26-0a37f17f7b9e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 15, 15, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.937891369400173*^9, 3.946653426909569*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c0226a39-0887-49d2-9607-4d860ab179af"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 15, 16, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.937891369400173*^9, 3.946653426964416*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"714816fe-5b97-4a17-b6f6-03aeb0390690"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 15, 17, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.937891369400173*^9, 3.94665342700077*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f964eab7-bf04-4738-a0c7-d774a90651b5"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 15, 18, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.937891369400173*^9, 3.946653427005371*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"db159179-4fc4-41f9-bcdc-82f8c92b0247"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653673648736*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"12014a5c-8774-4917-ab7b-2b81634e9f3d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665367520651*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"cb059933-6434-4797-bde7-d8440577b9b5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653683841816*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"2674587e-4ecc-4969-8e5d-6b6a85d23b75"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.24016403790138338`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.4718388303857558`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.386710520014851`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653685973082*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"cd847677-aacc-42bc-9ea9-9273de932b9f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653686050356*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"f36b9a92-b3f8-4643-95db-5904b34d225c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466536860642242`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"099dd3e4-8f0c-4d17-8a68-f86139e0d4b1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.3500450259071534`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.39741814009150517`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.864328502818396`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653686970483*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"a2d91536-ec31-42f6-ab61-8ce65d06d8e9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.17753414565412928`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.5018495079804104`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \\!\\(\\*RowBox[{\\\"1.13972870481225`*^-6\\\"}]\
\\) for the integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653702830471*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"f398ec4d-aeb3-41bb-a498-c244fb081881"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.03129151782204119`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.5324261271123927`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.6829241768352431`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653702883926*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"79cecbe6-0352-4242-a62e-0f3a8d775f1a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.4034450858301683`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.32593248907112954`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.231944223773157`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653703509356*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"1a016824-bd4d-4b60-b363-c6aab1646682"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653717492981*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"c8b18878-a4a8-432b-a620-a016679280d4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653719815501*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"81ccdd0f-0b54-4fef-90d5-21d12af6c6b1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.24016403790138338`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.4718388303857558`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.386710520014851`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653730409528*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"da948f12-541d-4802-945b-31337c272e47"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.3500450259071534`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.39741814009150517`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.864328502818396`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537321418047`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"abadb2ba-7543-4f82-a1db-f9bcf2755337"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653748721127*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"e5d68e0a-db4d-4fce-9f8f-1927d304cb3b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537498901033`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"507cf5ef-7874-4966-956b-2a2fd5bdc7a6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537501579027`*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"64cd4434-5ccd-43a9-bef9-d709579470b1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653760366287*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"260daf5d-2eb2-49cb-843c-12561a3a5d0d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537604123297`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"21f69fc8-26a6-45bc-ba06-2f1cdf782ef3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653762004251*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"4d3e0abc-57a8-43e1-81fc-82d9fcb39f42"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653762053277*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"79d987df-3f5f-4ac9-9bf2-3ef7455618c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.17753414565412928`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.5018495079804104`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \\!\\(\\*RowBox[{\\\"1.13972870481225`*^-6\\\"}]\
\\) for the integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537666412*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"52091eb6-983b-4b87-8d2a-c6b387c1c9e1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.03129151782204119`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.5324261271123927`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.6829241768352431`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537669951687`*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"317a7db6-df42-4bc7-a43b-6a066b981371"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.4034450858301683`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.32593248907112954`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.231944223773157`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653768249506*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"bdfef596-d050-4e4d-b444-e582fbf11244"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.21837163486079533`\\\"}], \\\"-\\\", RowBox[{\\\"0.48313623904854325`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"2.301261703911354`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653771145159*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"6d52e662-595f-4947-b0b9-3fcef1e4d67f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653771196478*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"a8654fc2-4ace-4220-81eb-9e56bd808e8c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.36603362550042096`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.3824248885367752`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.502269760797778`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653773649111*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"9a97ed14-5244-4cf4-ab2f-9d08fb73840a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466537736996393`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"a37588f0-a71b-488d-9e3b-efb3ddb78ac4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808191309*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"871319c1-5565-41c8-bf8b-86b29f3fbbef"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808232298*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"62169cbd-2ea2-4e00-8ed3-6a3407a3683b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808354032*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"bf2c1759-12f2-47a3-9504-dcd17643e02d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808394333*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"53c0759d-3609-436d-9d41-9df28ac1d7b8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808795005*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"701aaf06-f6cc-481f-9707-826146ef2520"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653808837287*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"65527f99-a0c2-4e46-9748-e6a5e35952de"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.1989883130245366`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.4934212145253142`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0893005662684589`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653825370941*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"1d9891a5-9e7b-4e05-ac0a-151a01654e8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946653825421232*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"285d7bf1-db59-4985-8611-b60384d2decd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.007290089509683252`\\\"}], \\\"-\\\", RowBox[{\\\"0.5333769458118152`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.6142880998695423`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466538258989887`*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"3c037d09-4241-45ed-afef-869078cf22cd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665382595242*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"01572a2f-0879-4176-9d0b-705b9abc84a8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.3888740463575641`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.3455375301542629`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.131544045125249`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466538284996567`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"ec500adb-3791-4aeb-8b96-39490ac9745a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665382855444*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"3948a9d3-c06b-43b2-9305-77deb4a9a916"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654178636777*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"855dae2f-8d21-4bf9-beed-127f5fdbd662"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.8892940018569387`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.3768121089283247`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1861410908359304`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665419248606*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"42c11e91-d8ce-4395-baf7-5d86d6d16719"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654199812392*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"c12f3869-b103-4cfa-a7be-11b82166b165"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654206714119*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"45cc019f-0ffa-4bb5-af0d-bc8a98ca31d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.5649220538506253`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.7085525204978759`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.108925733666809`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654218867902*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"9ca898ff-f749-4e3f-8f20-95f8bd0318b9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.1852244576474283`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.8000973443765189`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.221228347299758`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654219811262*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"4eaa111e-4e0d-4689-9612-26e2792a2223"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654228746079*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"df0c9f9e-50e8-446f-8999-b9f5f01e74d8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466542379973392`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"ef471ebf-883e-4d14-8a4a-58a3a758c060"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.09281876017166725`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.7452000455494886`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.4390002175293766`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654242697824*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"4291d02d-397e-4714-a7e5-0a976d04fc6e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654255119471*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"c0ac7417-5b25-466f-85b8-aed615fef3a2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.8892940018569387`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.3768121089283247`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1861410908359304`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654258594701*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"2e37bd6a-2cd4-4782-ae19-76d2c4499aa9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654265549924*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"ed2b8fc2-b123-40b3-9a6b-772ecaaac7c6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.1852244576474283`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.8000973443765189`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.221228347299758`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654273585382*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"80c9098d-511d-491a-97e9-0ccb656a69f2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654276674583*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"295b8ea5-3696-4b8d-be7f-a31a8fcf2835"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.5649220538506253`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.7085525204978759`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.108925733666809`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654284261403*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"66c5ead2-eb84-4ff5-9da0-317e83b33f24"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.09281876017166725`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.7452000455494886`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.4390002175293766`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654290884796*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"5cfb1d65-d4c5-4e4e-b98d-48efee17b6fc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654301733439*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"8c97f879-df90-48c5-bee3-e1286140379e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654301785718*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"c84f7ef4-a97d-4f83-b819-bf86872e85a0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654315493403*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"211428ee-cd8c-4c6a-8eba-c7a0a0579be1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654315551873*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"fcc97a05-1d2d-451d-a605-67158de8450f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466543206703033`*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"7293b7c2-88b1-487e-90fd-c3a2d614d9f6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466543207246943`*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"c746fade-bbc3-4235-a90b-2510d07c9341"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.8625636602787421`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.4250941361877104`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.2628744043727944`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654322178314*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"ef240f33-40b8-45ea-90c2-768eafca7b24"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654322231687*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"60dcd4ed-676d-4ada-963e-b09dd250d4a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654325015432*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"3bb08e4d-3b61-4732-a5a6-d97fae9fb874"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654325068378*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"4037702b-9e44-45f9-9e8c-9ba9e2f2af2c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.12237313577784123`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.7330516010290508`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.602819545972272`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466543346056547`*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"f49c7cc6-eba0-40c0-8e6e-db0aaccb2a68"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654334657926*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"98cf833d-1a87-4062-b23d-126cc6180da4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.14649545173876385`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.7985000393155002`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"3.36275742915609`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654335299605*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"d83cfeb8-76d3-4e5d-8421-7099b876676c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466543353649187`*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"1a66a037-9f19-4cc1-aa4a-dd093ee16e0f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.5219367552118447`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.7298796392101506`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.2177221411859247`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654343970109*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"6f9952ec-452c-4a83-a453-2e2b6102968c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654344023157*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"b926551d-f822-4aa2-8bac-2432f1e6bcac"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654522033779*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"e55c449f-6e2a-4d7d-a38b-47838544828a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654523543377*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"171e4a3d-f072-41cb-a71a-b31997a3286e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.2994370417445718`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.6285275713705484`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"5.604857529923603`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654537764889*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"21ab1442-e19a-4e2a-9aa7-b3915cc7900f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654548637073*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"c1c6fdce-6271-4958-af7e-144aff46f132"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654564977838*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"a52e1014-eb0c-4750-9644-1c30868e7b2b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654570419032*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"23ff9c2f-d80f-4c83-8e66-d5ecb5d62e77"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665457242793*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"d727d468-6d34-48ed-a0a2-b8fc14e936fa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.44645061463385843`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.48260802249362394`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.069715988857747`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654573304188*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"b04759a2-396d-492c-9a72-32873d30ccc3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5444671150244186`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.3212683634497134`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.104119867702414`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654581409533*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"1ac63caa-0061-43c2-b48f-6ab578d77396"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.2994370417445718`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.6285275713705484`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"5.604857529923603`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654584529798*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"da9e2b58-ae9b-484a-aa7a-67674030b461"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654614239609*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"6232419c-87ef-4eec-9f45-3d8052995e9a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466546142935057`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"271e40a7-9efb-4e9b-ac67-de00cea011bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654614659368*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"7d990017-8978-4706-91eb-7e09efad8f5a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654617260792*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"f1772677-820b-42ab-93af-b245029974ab"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665461731525*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"1afd0edb-3645-436d-9df9-3c20d92bdca9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665461909597*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"f835cc5e-615e-410a-bef0-c6acd921feb0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.32080619178831826`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.6114906900787443`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"5.769028944024763`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654628448247*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"fc99d1cb-510f-4181-b1f0-cfc904d5ee6a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654628502329*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"bb5319f6-6b5e-4b5a-a2f4-d8e81081a1a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5444671150244186`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.3212683634497134`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.104119867702414`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466546307877207`*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"67172055-81aa-4c4b-9717-048299b18001"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.44645061463385843`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"-\\\", RowBox[{\\\"0.48260802249362394`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.069715988857747`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654643835656*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"92031fba-87aa-4e0a-8c6f-14cb53a25406"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654661186047*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"3a1632a8-cf17-41ed-b327-909836177dc7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654661244193*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"17c89c67-4d7d-453f-9d2b-a859dc748387"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5536099616573978`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.3004011112817147`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.211881617751528`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654677202914*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"acfdbe1e-11c5-4a91-884c-f1e5a2cd7b55"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654677261488*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"94994e33-0b6f-4f4a-9e97-dbdb67e6c05e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654678095621*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"48e5d8f0-1b1a-4a53-aa86-659b0f4547ce"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466546839858522`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"596e55f7-c1bb-490b-acda-1261c965f5c0"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466546840428467`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"0625fc7f-744b-4767-9ba9-a9cbea0bb3e5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5994374606080602`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.15156193944371646`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.776914432243028`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654693338069*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"c7312b9f-a37c-47a5-9536-f930e834c7ca"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466546947518787`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"7e8eb3a6-f17f-4c8c-8061-1c2a75758481"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.4612214301566468`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.4631032021380462`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.21993403713497`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654708872278*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"716036e6-8c40-4fec-880a-e123e819995f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654708927164*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"6f7d00f1-3f63-4c1f-abb2-f5de0cffa135"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.6142262077237749`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.021710229301762432`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.95787913891263`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654718099931*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"5777677e-4a4f-4459-9f6a-ee1bd6e378aa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654726039009*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"5bb7cb1e-ca8f-4eda-801d-aaf800ac286b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5994374606080602`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.15156193944371646`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.776914432243028`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466547414140987`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"1279c19b-4052-4d94-a9d5-7f6c2a60a19d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466547623037357`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"83d4ecb5-1b76-4d49-9387-c6c7696eb8dd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654771091901*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"62391bbf-2ed8-4584-8eb8-febfabb9e67e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654771148405*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"3fba662f-762f-4690-ac58-e2eaff9d3a96"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.6142262077237749`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.021710229301762432`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.95787913891263`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654785352323*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"64bd8afc-f8c4-462f-af22-86b878fcfacc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.6034500670180328`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.130011710624043`\\\", \\\
\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.82815118801028`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654786439825*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"d763b8fb-e323-4001-8277-6fa2958dfa0e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654786494749*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"db8f1ee7-4399-4ff4-9fe2-2f74ded83b9d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654793153041*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"3c87712a-a107-4adb-ace9-80049f08531b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654794998505*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"a7e357a1-c3bd-478c-b46d-174fb55caef8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5895371781018199`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.19449504447458424`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.831863393262162`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665481489647*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"8eb50b3e-1b62-42bf-8bb3-f9966463502e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5241605221448602`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.36260729324711727`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.973031713280486`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654816806711*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"a6a00ad3-b4aa-49ef-be92-f26b9b6a2537"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466548244129047`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"0f9b8bb4-0037-481f-bba9-d2b28a2316a4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654824466679*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"a37b485f-0978-4539-bccb-0352dd926076"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.6133055911597664`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.043416501445511096`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.942303657752858`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466548484590054`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"b79ae2ee-74d6-43a2-9aa6-6983ddb78a2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466548485424213`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"4c32deea-f8da-4dac-9ad2-89e15d9ba3ba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.9127169157719209`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.32631656145673527`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1129396371870665`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654857885828*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"63c14410-2914-40d9-a94b-ed7762ac8a40"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654860871117*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"2f6907f5-69b0-486c-85b0-f951d2c37c25"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654863480357*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"bfb91d9e-48b3-4a56-91ee-51aa10cec52f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5895371781018199`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.19449504447458424`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.831863393262162`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654883835312*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"5636c436-2387-45a7-bfb2-a82c99c71802"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5241605221448602`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.36260729324711727`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.973031713280486`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654886192506*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"cac48f85-495d-4da1-89f6-7c50f4818870"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654924235265*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"807c272c-4060-4629-8415-e3489b98ef06"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654924288074*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"748b46e7-fcc0-4196-8f23-87fb8d65e7a3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.9127169157719209`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.32631656145673527`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1129396371870665`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654925336458*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"04924370-b23a-4317-821e-02dfe8dd4ae3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654925670945*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"de4b183a-db66-4d4d-998d-388a12a1bd2a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654925724401*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"0c9c90e9-e6ea-45fd-9c75-22608e24ae2f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5836363729309105`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.2158567306481906`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"8.748052823505749`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466549475047607`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"6ee0853b-d9b1-4cce-9aa4-d6f362a4c2c9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654947559309*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"2443e29f-43fe-4966-b944-3509ec56f219"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.5129858460130214`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.3830552282776703`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"7.839477473609142`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654947740467*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"0425cd19-163a-4a5b-8aa3-d1a6ee07ae1c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654947794354*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"34c3164c-f3d8-4eff-a89a-64012564641c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466549644526787`*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"5bcf594d-b2d0-4baf-bcd4-21c64b9fafff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.41461767211690403`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.5208942281657133`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.196314118852667`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946654983126689*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"2f47b2a8-e47c-4981-8678-559813f39952"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665501151427*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"c7347954-4473-4951-b68f-de3b7ec0263b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466550272498426`*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"97cf7e0e-6439-4185-98b2-18752c91c6e5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.25389592161891894`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.6612628768976362`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.942306807777894`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655035000216*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"57891cb0-7ed0-4139-afeb-e4ac25f6b8f5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.41461767211690403`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.5208942281657133`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.196314118852667`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665504587037*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"ae5b7b72-1bb5-409e-b191-e55f9c57d6bd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655047301262*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"30c7411e-c644-41d2-9a21-cea87d0a8a62"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.030266639302221548`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.7666441868586298`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"3.7200308236944045`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655059695035*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"aa4a10f4-16b8-4fd3-9724-9f9d19d5937b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655074258144*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"e36b5705-2b16-4055-8545-2e619b63e051"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665508470033*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"05ad9d1b-b731-4d8d-ba98-17d27ee60871"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655084753563*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"894e1ceb-47a1-47fa-b3cd-3e55fa72d125"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655092615103*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"da6bacef-73eb-4d22-860e-29c4616cb6e6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.25389592161891894`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.6612628768976362`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.942306807777894`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466550977016697`*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"4156fb36-dc9e-45f2-abb4-b31e8b8f5996"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.39752105891835887`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.5396446086764484`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.043658030628023`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655103227139*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"618ceb25-0c12-4c9b-b4e5-cc2504216aba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655103276745*^9},
 CellLabel->
  "(kernel 11)",ExpressionUUID->"8d16aef6-b662-4f10-a7ac-7d29a2ea8e93"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.030266639302221548`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.7666441868586298`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"3.7200308236944045`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655104942664*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"6aa2602b-83af-4793-aac7-cc6cf1c1ef5a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655131763051*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"122318c1-290f-4d7e-a2eb-fefa39082fbb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665513181562*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"f14358c2-4d83-4ad1-a582-975b45f3fb31"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466551346120253`*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"a129140c-dec9-4e3f-8989-3c8b62fee1c2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655134664771*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"c83de5f7-c68d-4815-ab54-5ff6193f5de7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.002757125657051824`\\\"}], \\\"+\\\", RowBox[{\\\"0.7757393179274011`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"3.577197705771531`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466551470585337`*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"15e4e52c-f008-4d7b-b9d0-15fed088b717"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655147114777*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"e616b58d-457d-4b9a-af7c-41359031c012"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.22966595702535791`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.6768742113885636`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"4.784298023848629`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655155353425*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"45c3a4d9-76a8-4924-a7f5-feaaf6b0bc60"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655155407207*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"48529479-2feb-467c-85f7-8e0ad25a0d4c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466552208331537`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"bf0504bd-5ff8-4331-911e-1e18a356e400"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.26565239267733853`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.7973166996904123`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.7068643786804296`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466552367109547`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"d2d7a79b-90cc-4d63-a633-f13e85c83548"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466552376853743`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"0f35a9a9-7d68-4944-bbbd-bccf75af09f5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.607337356785336`\\\"}], \\\"+\\\", RowBox[{\\\"0.684075379220937`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.8587214009220079`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655254365335*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"4c693e4d-dc08-499b-891c-0136fb4084db"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655270802497*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"1a20e2a1-af76-49fa-91b7-b776058eff0f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.26565239267733853`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.7973166996904123`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.7068643786804296`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655281335793*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"6d7d37b9-8779-49db-a218-228d6c4e7bbd"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655303903327*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"a22b430a-c94f-44e6-96d9-414dc784626f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466553122591057`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"473dfdc4-485e-4067-9b58-5d261738dc57"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655312310858*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"34d4da90-0b32-428f-ab11-fcdeba027180"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.607337356785336`\\\"}], \\\"+\\\", RowBox[{\\\"0.684075379220937`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.8587214009220079`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655319537579*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"33e6cc4b-5a04-4d3b-8653-29029a4bad33"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.30716725399906064`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.7926202779609497`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.586999768335869`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655327649081*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"046e608e-3273-4bea-83dd-e43fa2b1cdf4"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655327704411*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"05dbcd86-3dfe-4bc7-a38c-f69bb5cd353f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466553625889263`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"cf51524a-5c31-4c35-a7a1-91f8ab992f7d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466553626425734`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"64603bd1-0bbe-4cdc-aa13-6385e2e08431"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.6488932506223599`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.6563990708515018`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.7653447194791282`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655378702302*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"2fce41e9-226e-40ed-9c2c-c8253636d895"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655378755383*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"67801985-5210-433f-a805-8cbfb6b20064"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655405493305*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"6bb04da9-7072-4e65-9c02-3c7d9f58db85"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.8892949681118458`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.37681159533138353`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1000923053426185`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466554175055523`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"57c35fdf-f67e-4901-b8e7-55d2ab23c6e6"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655452850141*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"67b9d7c9-f5ac-4207-8376-5acb1dd03c67"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.8892949681118458`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.37681159533138353`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.1000923053426185`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466554650659447`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"485ea52d-1ca0-4402-9dc6-1a8a0d085f15"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466554971976223`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"370e0fa3-128a-4843-863c-d67a51f90c02"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655497249835*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"9eff3e74-b426-4bc1-ab52-5ebc54b8460f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.9127176610824952`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.32631585015570747`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.033772748963983`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655510128345*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"000ef67d-8bc3-449e-99b5-f493dd290b39"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655510195064*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"209392f6-834b-4cdd-b932-af193aac94e5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665594787676*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"c8bf7428-b0c9-4e5d-ac5a-2df87ecd6873"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.3959324834780314`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.35084476002681975`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"5.93009973880809`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946655961502473*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"81383c59-4039-40a2-9eab-858e4ebf7e32"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466559968849497`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"a5be5def-c050-4dab-80e7-985ae89005a1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.3959324834780314`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.35084476002681975`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"5.93009973880809`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656010335668*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"ea49a78a-091f-4849-b7b6-b67428c80417"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656042194373*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"d4819680-c219-46d3-8625-f1377fa1401f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466560422473516`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"f2b4d94b-300b-4e12-b2f1-cb0bb22da43e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466560451126003`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"000d7581-974a-495e-8afe-e6515c547ed1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.38133245959307`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.3668886640949051`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"6.26661904918323`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656055151864*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"d786f7d7-a260-48de-913f-6694ebb13dc5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466560552121897`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"44821f9d-f2ac-4d72-85c0-58d280e38b8d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.26018236182134585`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.4629831230676932`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"9.618085401688828`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466560633250637`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"f9a7ecce-352b-44a4-ad98-53c7a6870a08"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656111204095*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"93c37ce2-4135-471e-83c3-5e1e3e8ae5f5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.26018236182134585`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.4629831230676932`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"9.618085401688828`*^-7\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656129262588*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"033c0083-eca8-4dd7-a1e9-4efb3801597a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656141054144*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"308dc6d8-ba0e-427f-9591-d1931c2fec31"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.08742863399228076`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.5259960484119395`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3814017963732834`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656152595561*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"bf3aae6e-a6a3-4c51-bf5c-54bd118f4100"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656169061874*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"9eeaba2e-28a7-43ed-b2f6-3ac9fd9832f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466561710209208`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"f87d7b2b-b5da-4be1-95b6-1cb7fceec4f8"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466561710703583`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"cd875439-d6f3-4bf2-9c04-0877a338fccf"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.1031133542862827`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.5226407054413883`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.9302232418160587`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656187043071*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"e0f1f5e9-25c3-4cd9-a0ec-28a72e6f1106"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665618786397*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"489868bc-72c9-427a-ab7b-821321b9c75c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.24034364769236072`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.4739496396243056`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.0075762735628256`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.94665618916825*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"d452f316-26d4-43be-ac0f-05c1f7866aff"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656189225937*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"7b298b3d-4aea-40f8-bbd0-8f5891a661b5"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.08742863399228076`\\\", \\\"\[VeryThinSpace]\\\
\"}], \\\"+\\\", RowBox[{\\\"0.5259960484119395`\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.3814017963732834`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656202200952*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"a955866f-8017-4167-9cc0-9788086bc54e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656215472032*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"0d749bb2-812b-4fb8-8302-6edc068dd7c3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656232949945*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"1a161fef-8cd2-4088-9331-cd8c1164e2ae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656233506872*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"7219be14-5aaa-4901-a8a8-46cad7ecab9f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466562335678997`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"5f3fbbd2-8462-4ac4-85c6-da51fe4cf851"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.28196948477629624`\\\"}], \\\"+\\\", RowBox[{\\\"0.44602549763524535`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"2.6011498871337217`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466562345873404`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"568c7fa6-eabf-4ee6-88d3-de593ba8778b"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{RowBox[{\\\"0.0640540536719511`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.5294789288228571`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"1.442910841368272`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656244450078*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"68de8821-5638-44a1-acc9-c3fe6c2ad53f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466562445184383`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"e10facf9-b422-47e2-b959-62effb02f21f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.1031133542862827`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.5226407054413883`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"1.9302232418160587`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656249818447*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"ea0498c5-4e32-45fd-b982-7a9c6a3d883e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656256519236*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"bd0ba7a4-11a3-4638-8576-aac5f1b9948c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656272169591*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"59f772c8-3d7a-46ff-9c75-b1b33c9d98ba"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466562862452993`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"0270b2bd-80ae-44e2-a757-8c32f6d9fba9"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656288305358*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"3f438fc3-3d31-4734-b2ce-0f43147e3201"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656288362789*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"a4e14fdf-5c05-4406-8b18-d76bd4d9da96"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.28196948477629624`\\\"}], \\\"+\\\", RowBox[{\\\"0.44602549763524535`\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) and \
\\!\\(\\*RowBox[{\\\"2.6011498871337217`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656290429443*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"77a3db80-12e6-4d6f-9231-a9a003643d87"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.12678350226153526`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.5170501127455205`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.007725464591067`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656304233014*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"d47ea98c-9b76-4225-ad50-206a8ab5863e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656304287794*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"add05a4d-b0ae-4745-bdda-cd4716d82c33"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656315155847*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"ca299c08-8c6e-43cb-afcb-906f78fa8e5e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466563152138863`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"19967ac4-dbed-4c64-aecc-a50908fd9ce2"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], " ", ":", 
  "  ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9466563259688377`*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"a5d8ea75-5a50-49e4-ab7c-48a8e524bb14"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656326024723*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"d9db0837-b613-4210-84d0-10af1b6c977c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"p\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"p\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"69.98240633335946`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"0.301857708904111`\\\"}], \\\"+\\\", \
RowBox[{\\\"0.43157211451279104`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]\\) \
and \\!\\(\\*RowBox[{\\\"2.6792003441368323`*^-6\\\"}]\\) for the integral \
and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656342742675*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"ef327536-5986-4757-9029-6183f095221a"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.946656342803039*^9},
 CellLabel->
  "(kernel 12)",ExpressionUUID->"45903a11-f2e5-4f24-9839-8ef7047863d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotwitherrors", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"datawitherrors", ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"v", "[", "T", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9005051146127234`*^9, 3.900505129796316*^9}, {
  3.900505205280652*^9, 3.900505207427978*^9}, {3.90050889867773*^9, 
  3.900508905263154*^9}, {3.937895158091158*^9, 3.937895162954924*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ad0e6e84-2cf0-4416-abb8-9d8489b5c8c1"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-100., 28.27552173144616}, {-100., 46.00273772109318}}], 
        LineBox[{{-100., 46.00273772109318}, {-100., 63.729953710740205`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-99.5, 28.549770412329774`}, {-99.5, 46.34748706293919}}], 
        LineBox[{{-99.5, 46.34748706293919}, {-99.5, 64.1452037135486}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-99., 28.85619978146538}, {-99., 46.71600498227996}}], 
        LineBox[{{-99., 46.71600498227996}, {-99., 64.57581018309455}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-98.5, 29.194926021628614`}, {-98.5, 47.10728792782684}}], 
        LineBox[{{-98.5, 47.10728792782684}, {-98.5, 65.01964983402506}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-98., 29.565926545346073`}, {-98., 47.52023984569479}}], 
        LineBox[{{-98., 47.52023984569479}, {-98., 65.4745531460435}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-97.5, 29.969032995959978`}, {-97.5, 47.953678033539084`}}],
         LineBox[{{-97.5, 47.953678033539084`}, {-97.5, 65.93832307111819}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-97., 30.403926262063962`}, {-97., 48.4063398654754}}], 
        LineBox[{{-97., 48.4063398654754}, {-97., 66.40875346888684}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-96.5, 30.870133897216405`}, {-96.5, 48.876890427575056`}}],
         LineBox[{{-96.5, 48.876890427575056`}, {-96.5, 66.8836469579337}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-96., 31.36703024031053}, {-96., 49.36393106098217}}], 
        LineBox[{{-96., 49.36393106098217}, {-96., 67.36083188165381}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-95.5, 31.89383937182279}, {-95.5, 49.86600874560248}}], 
        LineBox[{{-95.5, 49.86600874560248}, {-95.5, 67.83817811938216}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-95., 32.44964083229312}, {-95., 50.38162618047641}}], 
        LineBox[{{-95., 50.38162618047641}, {-95., 68.31361152865969}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-94.5, 33.033377796057096`}, {-94.5, 50.909252339116385`}}],
         LineBox[{{-94.5, 50.909252339116385`}, {-94.5, 68.78512688217567}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-94., 33.64386716685678}, {-94., 51.44733321254893}}], 
        LineBox[{{-94., 51.44733321254893}, {-94., 69.25079925824109}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-93.5, 34.27981087752171}, {-93.5, 51.994302412380904`}}], 
        LineBox[{{-93.5, 51.994302412380904`}, {-93.5, 69.7087939472401}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-93., 34.93980756725267}, {-93., 52.54859130108862}}], 
        LineBox[{{-93., 52.54859130108862}, {-93., 70.15737503492457}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-92.5, 35.62236380436365}, {-92.5, 53.10863835244177}}], 
        LineBox[{{-92.5, 53.10863835244177}, {-92.5, 70.59491290051989}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-92., 36.32590413482151}, {-92., 53.67289752091584}}], 
        LineBox[{{-92., 53.67289752091584}, {-92., 71.01989090701016}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-91.5, 37.04877946635912}, {-91.5, 54.239845507735886`}}], 
        LineBox[{{-91.5, 54.239845507735886`}, {-91.5, 71.43091154911265}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-91., 37.78927362422283}, {-91., 54.80798793909466}}], 
        LineBox[{{-91., 54.80798793909466}, {-91., 71.82670225396649}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-90.5, 38.54560829903}, {-90.5, 55.37586460058244}}], 
        LineBox[{{-90.5, 55.37586460058244}, {-90.5, 72.20612090213487}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-90., 39.31594699573134}, {-90., 55.942053980237446`}}], 
        LineBox[{{-90., 55.942053980237446`}, {-90., 72.56816096474356}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-89.5, 40.0983989224687}, {-89.5, 56.50517744125046}}], 
        LineBox[{{-89.5, 56.50517744125046}, {-89.5, 72.91195596003223}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-89., 40.89102396642529}, {-89., 57.063903359205554`}}], 
        LineBox[{{-89., 57.063903359205554`}, {-89., 73.23678275198583}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-88.5, 41.69183993820056}, {-88.5, 57.61695151050076}}], 
        LineBox[{{-88.5, 57.61695151050076}, {-88.5, 73.54206308280096}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-88., 42.49883309491611}, {-88., 58.163097890825966`}}], 
        LineBox[{{-88., 58.163097890825966`}, {-88., 73.82736268673582}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-87.5, 43.30997257215255}, {-87.5, 58.7011799883663}}], 
        LineBox[{{-87.5, 58.7011799883663}, {-87.5, 74.09238740458004}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-87., 44.12322879674468}, {-87., 59.230102358248246`}}], 
        LineBox[{{-87., 59.230102358248246`}, {-87., 74.33697591975182}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-86.5, 44.93659528138953}, {-86.5, 59.74884217165409}}], 
        LineBox[{{-86.5, 59.74884217165409}, {-86.5, 74.56108906191865}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-86., 45.74811251184849}, {-86., 60.25645427611782}}], 
        LineBox[{{-86., 60.25645427611782}, {-86., 74.76479604038715}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-85.5, 46.555892040234426`}, {-85.5, 60.752075230776256`}}],
         LineBox[{{-85.5, 60.752075230776256`}, {-85.5, 74.94825842131809}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-85., 47.35813850768292}, {-85., 61.234925791414774`}}], 
        LineBox[{{-85., 61.234925791414774`}, {-85., 75.11171307514662}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-84.5, 48.15316723387859}, {-84.5, 61.70431142199595}}], 
        LineBox[{{-84.5, 61.70431142199595}, {-84.5, 75.25545561011332}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-84., 48.93941528995731}, {-84., 62.159620593859444`}}], 
        LineBox[{{-84., 62.159620593859444`}, {-84., 75.37982589776158}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-83.5, 49.71544462216212}, {-83.5, 62.60032087770476}}], 
        LineBox[{{-83.5, 62.60032087770476}, {-83.5, 75.48519713324741}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-83., 50.47993675968186}, {-83., 63.02595310121631}}], 
        LineBox[{{-83., 63.02595310121631}, {-83., 75.57196944275076}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-82.5, 51.231679801591156`}, {-82.5, 63.436124094001336`}}],
         LineBox[{{-82.5, 63.436124094001336`}, {-82.5, 75.64056838641152}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-82., 51.969549588443094`}, {-82., 63.830498732198095`}}], 
        LineBox[{{-82., 63.830498732198095`}, {-82., 75.69144787595309}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-81.5, 52.692487800748715`}, {-81.5, 64.20879205660296}}], 
        LineBox[{{-81.5, 64.20879205660296}, {-81.5, 75.72509631245721}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-81., 53.39948093780906}, {-81., 64.57076229711723}}], 
        LineBox[{{-81., 64.57076229711723}, {-81., 75.7420436564254}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-80.5, 54.08954329113008}, {-80.5, 64.91620533170497}}], 
        LineBox[{{-80.5, 64.91620533170497}, {-80.5, 75.74286737227987}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-80., 54.761709759432875`}, {-80., 65.24495131831921}}], 
        LineBox[{{-80., 65.24495131831921}, {-80., 75.72819287720554}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-79.5, 55.41501881585855}, {-79.5, 65.55686054599111}}], 
        LineBox[{{-79.5, 65.55686054599111}, {-79.5, 75.69870227612368}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-79., 56.0485671874269}, {-79., 65.85182931051986}}], 
        LineBox[{{-79., 65.85182931051986}, {-79., 75.65509143361282}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-78.5, 56.661426430175304`}, {-78.5, 66.12977722411489}}], 
        LineBox[{{-78.5, 66.12977722411489}, {-78.5, 75.59812801805447}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-78., 57.25291747510636}, {-78., 66.3906800238037}}], 
        LineBox[{{-78., 66.3906800238037}, {-78., 75.52844257250104}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-77.5, 57.822290896506274`}, {-77.5, 66.63452588284508}}], 
        LineBox[{{-77.5, 66.63452588284508}, {-77.5, 75.44676086918389}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-77., 58.368980068776494`}, {-77., 66.86134414924493}}], 
        LineBox[{{-77., 66.86134414924493}, {-77., 75.35370822971336}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-76.5, 58.8925597612449}, {-76.5, 67.07119548803324}}], 
        LineBox[{{-76.5, 67.07119548803324}, {-76.5, 75.24983121482158}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-76., 59.39274736346492}, {-76., 67.2641672736229}}], 
        LineBox[{{-76., 67.2641672736229}, {-76., 75.13558718378088}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-75.5, 59.869387444002285`}, {-75.5, 67.44036707640385}}], 
        LineBox[{{-75.5, 67.44036707640385}, {-75.5, 75.0113467088054}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-75., 60.322419214495774`}, {-75., 67.5999147528367}}], 
        LineBox[{{-75., 67.5999147528367}, {-75., 74.87741029117761}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-74.5, 60.75186569818073}, {-74.5, 67.74293733645061}}], 
        LineBox[{{-74.5, 67.74293733645061}, {-74.5, 74.7340089747205}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-74., 61.157623505495145`}, {-74., 67.86954641657988}}], 
        LineBox[{{-74., 67.86954641657988}, {-74., 74.58146932766462}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-73.5, 61.53964093121751}, {-73.5, 67.97985385418998}}], 
        LineBox[{{-73.5, 67.97985385418998}, {-73.5, 74.42006677716246}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-73., 61.89770128124766}, {-73., 68.07395129617656}}], 
        LineBox[{{-73., 68.07395129617656}, {-73., 74.25020131110546}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-72.5, 62.23142061668557}, {-72.5, 68.15191164040148}}], 
        LineBox[{{-72.5, 68.15191164040148}, {-72.5, 74.07240266411739}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-72., 62.54022373627541}, {-72., 68.21378913934888}}], 
        LineBox[{{-72., 68.21378913934888}, {-72., 73.88735454242234}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-71.5, 62.82331172121762}, {-71.5, 68.25961949505347}}], 
        LineBox[{{-71.5, 68.25961949505347}, {-71.5, 73.69592726888932}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-71., 63.079812779156}, {-71., 68.28943347115116}}], 
        LineBox[{{-71., 68.28943347115116}, {-71., 73.49905416314631}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-70.5, 63.30861875395476}, {-70.5, 68.30324625510329}}], 
        LineBox[{{-70.5, 68.30324625510329}, {-70.5, 73.29787375625182}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-70., 63.508579132761156`}, {-70., 68.30107250517634}}], 
        LineBox[{{-70., 68.30107250517634}, {-70., 73.09356587759152}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-69.5, 63.6785252891485}, {-69.5, 68.28292694425961}}], 
        LineBox[{{-69.5, 68.28292694425961}, {-69.5, 72.88732859937072}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-69., 63.81732556604062}, {-69., 68.24882586591737}}], 
        LineBox[{{-69., 68.24882586591737}, {-69., 72.68032616579411}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-68.5, 63.923927016055885`}, {-68.5, 68.19878651921191}}], 
        LineBox[{{-68.5, 68.19878651921191}, {-68.5, 72.47364602236793}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-68., 63.99737738431712}, {-68., 68.13282441674299}}], 
        LineBox[{{-68., 68.13282441674299}, {-68., 72.26827144916886}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-67.5, 64.03682525682171}, {-67.5, 68.05094896161084}}], 
        LineBox[{{-67.5, 68.05094896161084}, {-67.5, 72.06507266639997}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-67., 64.04150174770389}, {-67., 67.95315805880244}}], 
        LineBox[{{-67., 67.95315805880244}, {-67., 71.864814369901}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-66.5, 64.01069241672204}, {-66.5, 67.83943252168964}}], 
        LineBox[{{-66.5, 67.83943252168964}, {-66.5, 71.66817262665725}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-66., 63.94371170267279}, {-66., 67.70973108538351}}], 
        LineBox[{{-66., 67.70973108538351}, {-66., 71.47575046809423}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-65.5, 63.83989255472654}, {-65.5, 67.56398670222347}}], 
        LineBox[{{-65.5, 67.56398670222347}, {-65.5, 71.28808084972042}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-65., 63.69860038306114}, {-65., 67.40210455108499}}], 
        LineBox[{{-65., 67.40210455108499}, {-65., 71.10560871910884}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-64.5, 63.519273403517985`}, {-64.5, 67.22396188902523}}], 
        LineBox[{{-64.5, 67.22396188902523}, {-64.5, 70.92865037453248}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-64., 63.3014827817931}, {-64., 67.02940956636692}}], 
        LineBox[{{-64., 67.02940956636692}, {-64., 70.75733635094075}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-63.5, 63.04499853188925}, {-63.5, 66.81827476739667}}], 
        LineBox[{{-63.5, 66.81827476739667}, {-63.5, 70.5915510029041}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-63., 62.74984368559242}, {-63., 66.59036436941284}}], 
        LineBox[{{-63., 66.59036436941284}, {-63., 70.43088505323327}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-62.5, 62.41632129017165}, {-62.5, 66.34546825564007}}], 
        LineBox[{{-62.5, 66.34546825564007}, {-62.5, 70.27461522110849}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-62., 62.04500561954333}, {-62., 66.08336197434284}}], 
        LineBox[{{-62., 66.08336197434284}, {-62., 70.12171832914234}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-61.5, 61.63669800801666}, {-61.5, 65.80380828950366}}], 
        LineBox[{{-61.5, 65.80380828950366}, {-61.5, 69.97091857099068}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-61., 61.192355730742314`}, {-61., 65.50655738501415}}], 
        LineBox[{{-61., 65.50655738501415}, {-61., 69.82075903928599}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-60.5, 60.71300704868329}, {-60.5, 65.1913457239958}}], 
        LineBox[{{-60.5, 65.1913457239958}, {-60.5, 69.66968439930831}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-60., 60.199666280770195`}, {-60., 64.85789378720979}}], 
        LineBox[{{-60., 64.85789378720979}, {-60., 69.51612129364939}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-59.5, 59.65326040002962}, {-59.5, 64.5059030862722}}], 
        LineBox[{{-59.5, 64.5059030862722}, {-59.5, 69.35854577251477}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-59., 59.074574668396934`}, {-59., 64.13505294757975}}], 
        LineBox[{{-59., 64.13505294757975}, {-59., 69.19553122676257}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-58.5, 58.464220608915355`}, {-58.5, 63.74499758513787}}], 
        LineBox[{{-58.5, 63.74499758513787}, {-58.5, 69.02577456136038}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-58., 57.82262605353198}, {-58., 63.33536393268622}}], 
        LineBox[{{-58., 63.33536393268622}, {-58., 68.84810181184046}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-57.5, 57.150044482384}, {-57.5, 62.90575060660372}}], 
        LineBox[{{-57.5, 62.90575060660372}, {-57.5, 68.66145673082345}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-57., 56.4465794232838}, {-57., 62.45572824650997}}], 
        LineBox[{{-57., 62.45572824650997}, {-57., 68.46487706973613}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-56.5, 55.71221916968443}, {-56.5, 61.98484135695688}}], 
        LineBox[{{-56.5, 61.98484135695688}, {-56.5, 68.25746354422932}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-56., 54.946877297574325`}, {-56., 61.4926116741827}}], 
        LineBox[{{-56., 61.4926116741827}, {-56., 68.03834605079108}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-55.5, 54.15043519714308}, {-55.5, 60.978543022400125`}}], 
        LineBox[{{-55.5, 60.978543022400125`}, {-55.5, 67.80665084765717}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-55., 53.32278386782221}, {-55., 60.44212761117889}}], 
        LineBox[{{-55., 60.44212761117889}, {-55., 67.56147135453557}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-54.5, 52.46386335388925}, {-54.5, 59.88285375661928}}], 
        LineBox[{{-54.5, 59.88285375661928}, {-54.5, 67.3018441593493}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-54., 51.57369924777626}, {-54., 59.30021507393097}}], 
        LineBox[{{-54., 59.30021507393097}, {-54., 67.02673090008568}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-53.5, 50.65243652664027}, {-53.5, 58.69372127231357}}], 
        LineBox[{{-53.5, 58.69372127231357}, {-53.5, 66.73500601798686}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-53., 49.700371534305745`}, {-53., 58.06291076712871}}], 
        LineBox[{{-53., 58.06291076712871}, {-53., 66.42544999995168}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-52.5, 48.717983150616476`}, {-52.5, 57.407365392441676`}}],
         LineBox[{{-52.5, 57.407365392441676`}, {-52.5, 66.09674763426688}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-52., 47.70596412812455}, {-52., 56.72672753526791}}], 
        LineBox[{{-52., 56.72672753526791}, {-52., 65.74749094241128}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-51.5, 46.66525328227223}, {-51.5, 56.0207200118326}}], 
        LineBox[{{-51.5, 56.0207200118326}, {-51.5, 65.37618674139297}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-51., 45.597068774900606`}, {-51., 55.28916896119103}}], 
        LineBox[{{-51., 55.28916896119103}, {-51., 64.98126914748146}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-50.5, 44.50294221350997}, {-50.5, 54.5320299424681}}], 
        LineBox[{{-50.5, 54.5320299424681}, {-50.5, 64.56111767142623}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-50., 43.384752771279494`}, {-50., 53.749417292113414`}}], 
        LineBox[{{-50., 53.749417292113414`}, {-50., 64.11408181294733}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-49.5, 42.24476006858966}, {-49.5, 52.94163663271523}}], 
        LineBox[{{-49.5, 52.94163663271523}, {-49.5, 63.6385131968408}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-49., 41.08563417869991}, {-49., 52.10922023222376}}], 
        LineBox[{{-49., 52.10922023222376}, {-49., 63.13280628574761}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-48.5, 39.91048084323023}, {-48.5, 51.25296469963551}}], 
        LineBox[{{-48.5, 51.25296469963551}, {-48.5, 62.59544855604079}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-48., 38.72285980882623}, {-48., 50.37397027820715}}], 
        LineBox[{{-48., 50.37397027820715}, {-48., 62.02508074758808}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-47.5, 37.52679411926259}, {-47.5, 49.4736807681983}}], 
        LineBox[{{-47.5, 49.4736807681983}, {-47.5, 61.42056741713401}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-47., 36.32676821024514}, {-47., 48.55392288653069}}], 
        LineBox[{{-47., 48.55392288653069}, {-47., 60.78107756281624}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-46.5, 35.12771275352415}, {-46.5, 47.616943659994284`}}], 
        LineBox[{{-46.5, 47.616943659994284`}, {-46.5, 60.10617456646442}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-46., 33.93497438510699}, {-46., 46.66544426233394}}], 
        LineBox[{{-46., 46.66544426233394}, {-46., 59.395914139560894`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-45.5, 32.75426873940451}, {-45.5, 45.7026085556828}}], 
        LineBox[{{-45.5, 45.7026085556828}, {-45.5, 58.65094837196109}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-45., 31.59161561464277}, {-45., 44.73212449652453}}], 
        LineBox[{{-45., 44.73212449652453}, {-45., 57.872633378406285`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-44.5, 30.453255638934074`}, {-44.5, 43.7581965294622}}], 
        LineBox[{{-44.5, 43.7581965294622}, {-44.5, 57.06313741999032}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-44., 29.34554852019253}, {-44., 42.78554713205113}}], 
        LineBox[{{-44., 42.78554713205113}, {-44., 56.22554574390973}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-43.5, 28.274853879024132`}, {-43.5, 41.8194058028173}}], 
        LineBox[{{-43.5, 41.8194058028173}, {-43.5, 55.363957726610465`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-43., 27.247396815053126`}, {-43., 40.86548401141796}}], 
        LineBox[{{-43., 40.86548401141796}, {-43., 54.4835712077828}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-42.5, 26.26912177377936}, {-42.5, 39.92993495944725}}], 
        LineBox[{{-42.5, 39.92993495944725}, {-42.5, 53.59074814511514}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-42., 25.3455399814774}, {-42., 39.0192974317377}}], 
        LineBox[{{-42., 39.0192974317377}, {-42., 52.693054881997995`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-41.5, 24.48157769135699}, {-41.5, 38.14042354359197}}], 
        LineBox[{{-41.5, 38.14042354359197}, {-41.5, 51.799269395826954`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-41., 23.68143467198927}, {-41., 37.300390794393564`}}], 
        LineBox[{{-41., 37.300390794393564`}, {-41., 50.91934691679786}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-40.5, 22.948452704993382`}, {-40.5, 36.506396277326886`}}],
         LineBox[{{-40.5, 36.506396277326886`}, {-40.5, 
         50.064339849660385`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-40., 22.285081930520853`}, {-40., 35.76565487778772}}], 
        LineBox[{{-40., 35.76565487778772}, {-40., 49.24622782505458}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-39.5, 21.692768521604762`}, {-39.5, 35.08525226370637}}], 
        LineBox[{{-39.5, 35.08525226370637}, {-39.5, 48.477736005807984`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-39., 21.172038967319562`}, {-39., 34.47202607438561}}], 
        LineBox[{{-39., 34.47202607438561}, {-39., 47.772013181451655`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-38.5, 20.72259321635414}, {-38.5, 33.93242550779789}}], 
        LineBox[{{-38.5, 33.93242550779789}, {-38.5, 47.142257799241634`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-38., 20.343475564912286`}, {-38., 33.47237049369501}}], 
        LineBox[{{-38., 33.47237049369501}, {-38., 46.60126542247774}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-37.5, 20.033402578397258`}, {-37.5, 33.09713920563038}}], 
        LineBox[{{-37.5, 33.09713920563038}, {-37.5, 46.160875832863496`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-37., 19.790967910386435`}, {-37., 32.811215434285586`}}], 
        LineBox[{{-37., 32.811215434285586`}, {-37., 45.83146295818474}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-36.5, 19.615045641962006`}, {-36.5, 32.61820071160898}}], 
        LineBox[{{-36.5, 32.61820071160898}, {-36.5, 45.62135578125595}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-36., 19.505069737793626`}, {-36., 32.520717973256666`}}], 
        LineBox[{{-36., 32.520717973256666`}, {-36., 45.536366208719706`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-35.5, 19.461233616750974`}, {-35.5, 32.52033657879095}}], 
        LineBox[{{-35.5, 32.52033657879095}, {-35.5, 45.57943954083093}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-35., 19.48466995065551}, {-35., 32.617550606811456`}}], 
        LineBox[{{-35., 32.617550606811456`}, {-35., 45.7504312629674}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-34.5, 19.577266334856816`}, {-34.5, 32.81171970559811}}], 
        LineBox[{{-34.5, 32.81171970559811}, {-34.5, 46.0461730763394}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-34., 19.741565692584306`}, {-34., 33.10110038300068}}], 
        LineBox[{{-34., 33.10110038300068}, {-34., 46.46063507341705}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-33.5, 19.980496558552797`}, {-33.5, 33.48288625218519}}], 
        LineBox[{{-33.5, 33.48288625218519}, {-33.5, 46.98527594581758}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-33., 20.2969563902683}, {-33., 33.95324933653845}}], 
        LineBox[{{-33., 33.95324933653845}, {-33., 47.6095422828086}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-32.5, 20.693501785346605`}, {-32.5, 34.507438968896444`}}],
         LineBox[{{-32.5, 34.507438968896444`}, {-32.5, 
         48.321376152446284`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-32., 21.172008601405818`}, {-32., 35.13988332524579}}], 
        LineBox[{{-32., 35.13988332524579}, {-32., 49.10775804908576}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-31.5, 21.733406387469415`}, {-31.5, 35.844311000953624`}}],
         LineBox[{{-31.5, 35.844311000953624`}, {-31.5, 49.95521561443783}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-31., 22.377499778711098`}, {-31., 36.61388723399483}}], 
        LineBox[{{-31., 36.61388723399483}, {-31., 50.850274689278564`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-30.5, 23.10287263983589}, {-30.5, 37.441357833320495`}}], 
        LineBox[{{-30.5, 37.441357833320495`}, {-30.5, 
         51.779843026805096`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-30., 23.906870925376836`}, {-30., 38.319196445270954`}}], 
        LineBox[{{-30., 38.319196445270954`}, {-30., 52.73152196516507}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-29.5, 24.78565348120409}, {-29.5, 39.23975053774748}}], 
        LineBox[{{-29.5, 39.23975053774748}, {-29.5, 53.69384759429087}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-29., 25.734296785871145`}, {-29., 40.19538158752667}}], 
        LineBox[{{-29., 40.19538158752667}, {-29., 54.65646638918219}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-28.5, 26.746939382826362`}, {-28.5, 41.178595492446185`}}],
         LineBox[{{-28.5, 41.178595492446185`}, {-28.5, 55.61025160206601}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-28., 27.816952549330253`}, {-28., 42.18215984757328}}], 
        LineBox[{{-28., 42.18215984757328}, {-28., 56.54736714581631}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-27.5, 28.937125249327284`}, {-27.5, 43.19920546007134}}], 
        LineBox[{{-27.5, 43.19920546007134}, {-27.5, 57.4612856708154}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-27., 30.099853198670466`}, {-27., 44.22331027697491}}], 
        LineBox[{{-27., 44.22331027697491}, {-27., 58.34676735527935}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-26.5, 31.297323702907573`}, {-26.5, 45.24856471735542}}], 
        LineBox[{{-26.5, 45.24856471735542}, {-26.5, 59.199805731803266`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-26., 32.521689689678475`}, {-26., 46.269618191803474`}}], 
        LineBox[{{-26., 46.269618191803474`}, {-26., 60.01754669392847}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-25.5, 33.765227990823725`}, {-25.5, 47.28170731932728}}], 
        LineBox[{{-25.5, 47.28170731932728}, {-25.5, 60.79818664783084}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-25., 35.020478406182434`}, {-25., 48.28066698346304}}], 
        LineBox[{{-25., 48.28066698346304}, {-25., 61.54085556074365}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-24.5, 36.28036138896973}, {-24.5, 49.26292588299911}}], 
        LineBox[{{-24.5, 49.26292588299911}, {-24.5, 62.245490377028496`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-24., 37.53827332566568}, {-24., 50.225488614836046`}}], 
        LineBox[{{-24., 50.225488614836046`}, {-24., 62.91270390400641}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-23.5, 38.78815933994751}, {-23.5, 51.16590657284707}}], 
        LineBox[{{-23.5, 51.16590657284707}, {-23.5, 63.54365380574663}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-23., 40.02456433287559}, {-23., 52.082240061233996`}}], 
        LineBox[{{-23., 52.082240061233996`}, {-23., 64.1399157895924}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-22.5, 41.24266358728639}, {-22.5, 52.97301401495225}}], 
        LineBox[{{-22.5, 52.97301401495225}, {-22.5, 64.70336444261811}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-22., 42.43827472459595}, {-22., 53.83716960994373}}], 
        LineBox[{{-22., 53.83716960994373}, {-22., 65.23606449529152}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-21.5, 43.60785312227343}, {-21.5, 54.67401385248534}}], 
        LineBox[{{-21.5, 54.67401385248534}, {-21.5, 65.74017458269725}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-21., 44.748473098002286`}, {-21., 55.48316898211475}}], 
        LineBox[{{-21., 55.48316898211475}, {-21., 66.21786486622722}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-20.5, 45.857797260863336`}, {-20.5, 56.264523228681114`}}],
         LineBox[{{-20.5, 56.264523228681114`}, {-20.5, 66.67124919649889}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-20., 46.93403643892027}, {-20., 57.01818415215284}}], 
        LineBox[{{-20., 57.01818415215284}, {-20., 67.10233186538541}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-19.5, 47.9759025324899}, {-19.5, 57.744435482541185`}}], 
        LineBox[{{-19.5, 57.744435482541185`}, {-19.5, 67.51296843259247}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-19., 48.982556526460584`}, {-19., 58.443698082109535`}}], 
        LineBox[{{-19., 58.443698082109535`}, {-19., 67.90483963775849}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-18.5, 49.953553733736356`}, {-18.5, 59.1164953847444}}], 
        LineBox[{{-18.5, 59.1164953847444}, {-18.5, 68.27943703575244}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-18., 50.88878814343924}, {-18., 59.76342343604868}}], 
        LineBox[{{-18., 59.76342343604868}, {-18., 68.63805872865812}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-17.5, 51.78843751891121}, {-17.5, 60.38512546691376}}], 
        LineBox[{{-17.5, 60.38512546691376}, {-17.5, 68.98181341491632}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-17., 52.65289994586369}, {-17., 60.98226949940482}}], 
        LineBox[{{-17., 60.98226949940482}, {-17., 69.31163905294595}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-16.5, 53.48278713717346}, {-16.5, 61.5555364183625}}], 
        LineBox[{{-16.5, 61.5555364183625}, {-16.5, 69.62828569955154}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-16., 54.27881572151258}, {-16., 62.10559869511857}}], 
        LineBox[{{-16., 62.10559869511857}, {-16., 69.93238166872457}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-15.5, 55.04180770390356}, {-15.5, 62.63311511830774}}], 
        LineBox[{{-15.5, 62.63311511830774}, {-15.5, 70.22442253271193}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-15., 55.77264489599763}, {-15., 63.13872191937198}}], 
        LineBox[{{-15., 63.13872191937198}, {-15., 70.50479894274633}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-14.5, 56.472238436740376`}, {-14.5, 63.62302742220219}}], 
        LineBox[{{-14.5, 63.62302742220219}, {-14.5, 70.773816407664}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-14., 57.141503376344595`}, {-14., 64.0866085700783}}], 
        LineBox[{{-14., 64.0866085700783}, {-14., 71.03171376381201}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-13.5, 57.78133808052858}, {-13.5, 64.53000895846917}}], 
        LineBox[{{-13.5, 64.53000895846917}, {-13.5, 71.27867983640975}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-13., 58.392608097168065`}, {-13., 64.95373804505284}}], 
        LineBox[{{-13., 64.95373804505284}, {-13., 71.51486799293762}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-12.5, 58.97613405191966}, {-12.5, 65.3582712534788}}], 
        LineBox[{{-12.5, 65.3582712534788}, {-12.5, 71.74040845503795}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-12., 59.532705557547956`}, {-12., 65.74405267072153}}], 
        LineBox[{{-12., 65.74405267072153}, {-12., 71.9553997838951}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-11.5, 60.062980465913014`}, {-11.5, 66.11148799750598}}], 
        LineBox[{{-11.5, 66.11148799750598}, {-11.5, 72.15999552909894}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-11., 60.56763099103048}, {-11., 66.4609590937007}}], 
        LineBox[{{-11., 66.4609590937007}, {-11., 72.3542871963709}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-10.5, 61.04724135810921}, {-10.5, 66.79281670086239}}], 
        LineBox[{{-10.5, 66.79281670086239}, {-10.5, 72.53839204361556}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-10., 61.50233437572459}, {-10., 67.10738448470009}}], 
        LineBox[{{-10., 67.10738448470009}, {-10., 72.7124345936756}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-9.5, 61.93337371325591}, {-9.5, 67.40496080179591}}], 
        LineBox[{{-9.5, 67.40496080179591}, {-9.5, 72.87654789033591}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-9., 62.34076715474728}, {-9., 67.68582041592794}}], 
        LineBox[{{-9., 67.68582041592794}, {-9., 73.03087367710859}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-8.5, 62.72483104206579}, {-8.5, 67.9502133070043}}], 
        LineBox[{{-8.5, 67.9502133070043}, {-8.5, 73.17559557194282}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-8., 63.08596655035915}, {-8., 68.19837850727549}}], 
        LineBox[{{-8., 68.19837850727549}, {-8., 73.31079046419183}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-7.5, 63.42438830324194}, {-7.5, 68.43052560172062}}], 
        LineBox[{{-7.5, 68.43052560172062}, {-7.5, 73.4366629001993}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-7., 63.74032142074145}, {-7., 68.64684997103454}}], 
        LineBox[{{-7., 68.64684997103454}, {-7., 73.55337852132763}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-6.5, 64.03395631859914}, {-6.5, 68.84753028390911}}], 
        LineBox[{{-6.5, 68.84753028390911}, {-6.5, 73.66110424921908}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-6., 64.3054527527452}, {-6., 69.03272948045822}}], 
        LineBox[{{-6., 69.03272948045822}, {-6., 73.76000620817123}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-5.5, 64.55494348284326}, {-5.5, 69.20259562736454}}], 
        LineBox[{{-5.5, 69.20259562736454}, {-5.5, 73.85024777188583}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-5., 64.78253750680508}, {-5., 69.35726265364967}}], 
        LineBox[{{-5., 69.35726265364967}, {-5., 73.93198780049426}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-4.5, 64.98832286005148}, {-4.5, 69.49685097799218}}], 
        LineBox[{{-4.5, 69.49685097799218}, {-4.5, 74.00537909593288}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-4., 65.1723690129904}, {-4., 69.62146803983748}}], 
        LineBox[{{-4., 69.62146803983748}, {-4., 74.07056706668456}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3.5, 65.334728934159}, {-3.5, 69.73120874717468}}], 
        LineBox[{{-3.5, 69.73120874717468}, {-3.5, 74.12768856019035}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3., 65.47544091098155}, {-3., 69.82615585380894}}], 
        LineBox[{{-3., 69.82615585380894}, {-3., 74.17687079663634}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2.5, 65.59453023178699}, {-2.5, 69.90638027825304}}], 
        LineBox[{{-2.5, 69.90638027825304}, {-2.5, 74.21823032471909}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2., 65.69201082934313}, {-2., 69.97194137504671}}], 
        LineBox[{{-2., 69.97194137504671}, {-2., 74.25187192075029}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1.5, 65.76788696703866}, {-1.5, 70.02288716746499}}], 
        LineBox[{{-1.5, 70.02288716746499}, {-1.5, 74.27788736789131}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1., 65.82215501545957}, {-1., 70.05925454831257}}], 
        LineBox[{{-1., 70.05925454831257}, {-1., 74.29635408116556}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-0.5, 65.85480532301159}, {-0.5, 70.08106945296606}}], 
        LineBox[{{-0.5, 70.08106945296606}, {-0.5, 74.30733358292053}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {LineBox[{{0., 65.865824134848}, {0., 70.08834700618426}}],
         LineBox[{{0., 70.08834700618426}, {0., 74.31086987752053}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{0.5, 65.85519546639993}, {0.5, 70.08109164163825}}], 
        LineBox[{{0.5, 70.08109164163825}, {0.5, 74.30698781687657}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1., 65.82290279811558}, {1., 70.05929719078219}}], 
        LineBox[{{1., 70.05929719078219}, {1., 74.2956915834488}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1.5, 65.76893043286293}, {1.5, 70.02294693574639}}], 
        LineBox[{{1.5, 70.02294693574639}, {1.5, 74.27696343862985}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2., 65.6932643510289}, {2., 69.97201361949384}}], 
        LineBox[{{2., 69.97201361949384}, {2., 74.25076288795877}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2.5, 65.59589241246748}, {2.5, 69.90645940561247}}], 
        LineBox[{{2.5, 69.90645940561247}, {2.5, 74.21702639875745}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3., 65.47680378768833}, {3., 69.8262357798265}}], 
        LineBox[{{3., 69.8262357798265}, {3., 74.17566777196468}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3.5, 65.33596980746223}, {3.5, 69.73128233358412}}], 
        LineBox[{{3.5, 69.73128233358412}, {3.5, 74.126594859706}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{4., 65.17340714567774}, {4., 69.62153038953038}}], 
        LineBox[{{4., 69.62153038953038}, {4., 74.06965363338301}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{4.5, 64.9890868329984}, {4.5, 69.4968975169751}}], 
        LineBox[{{4.5, 69.4968975169751}, {4.5, 74.0047082009518}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{5., 64.78298120511276}, {5., 69.35729010740629}}], 
        LineBox[{{5., 69.35729010740629}, {5., 73.93159900969981}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{5.5, 64.55504887550552}, {5.5, 69.20260226002387}}], 
        LineBox[{{5.5, 69.20260226002387}, {5.5, 73.85015564454221}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{6., 64.30523001698867}, {6., 69.03271520503388}}], 
        LineBox[{{6., 69.03271520503388}, {6., 73.76020039307909}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{6.5, 64.03344144745718}, {6.5, 68.84749663675294}}], 
        LineBox[{{6.5, 68.84749663675294}, {6.5, 73.6615518260487}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{7., 63.73957168830532}, {7., 68.64679995525377}}], 
        LineBox[{{7., 68.64679995525377}, {7., 73.55402822220222}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{7.5, 63.42347614262374}, {7.5, 68.43046341528301}}], 
        LineBox[{{7.5, 68.43046341528301}, {7.5, 73.43745068794229}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{8., 63.084972510720156`}, {8., 68.19830918091775}}], 
        LineBox[{{8., 68.19830918091775}, {8., 73.31164585111534}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{8.5, 62.72383652800323}, {8.5, 67.95014228407591}}], 
        LineBox[{{8.5, 67.95014228407591}, {8.5, 73.17644804014859}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{9., 62.33979808038816}, {9., 67.68574948483196}}], 
        LineBox[{{9., 67.68574948483196}, {9., 73.03170088927575}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{9.5, 61.93253773028469}, {9.5, 67.40489803188346}}], 
        LineBox[{{9.5, 67.40489803188346}, {9.5, 72.87725833348223}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{10., 61.501683676337215`}, {10., 67.1073343229324}}], 
        LineBox[{{10., 67.1073343229324}, {10., 72.71298496952758}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{10.5, 61.04680917572486}, {10.5, 66.7927824677322}}], 
        LineBox[{{10.5, 66.7927824677322}, {10.5, 72.53875575973953}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{11., 60.567430480945845`}, {11., 66.46094276172015}}], 
        LineBox[{{11., 66.46094276172015}, {11., 72.35445504249445}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{11.5, 60.06289622805443}, {11.5, 66.11148093658086}}], 
        LineBox[{{11.5, 66.11148093658086}, {11.5, 72.1600656451073}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{12., 59.5328311844732}, {12., 65.74406351501946}}], 
        LineBox[{{12., 65.74406351501946}, {12., 71.95529584556573}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{12.5, 58.97646493809528}, {12.5, 65.3583006889831}}], 
        LineBox[{{12.5, 65.3583006889831}, {12.5, 71.74013643987092}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{13., 58.393078155631116`}, {13., 64.95378116926854}}], 
        LineBox[{{13., 64.95378116926854}, {13., 71.51448418290596}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{13.5, 57.7818972005808}, {13.5, 64.53006189418164}}], 
        LineBox[{{13.5, 64.53006189418164}, {13.5, 71.27822658778248}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{14., 57.14209969681517}, {14., 64.08666687307772}}], 
        LineBox[{{14., 64.08666687307772}, {14., 71.03123404934026}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{14.5, 56.47282274268755}, {14.5, 63.623086456871306`}}], 
        LineBox[{{14.5, 63.623086456871306`}, {14.5, 70.77335017105506}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{15., 55.77317433285535}, {15., 63.13877723133378}}], 
        LineBox[{{15., 63.13877723133378}, {15., 70.50438012981222}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{15.5, 55.04224855790959}, {15.5, 62.63316277380601}}], 
        LineBox[{{15.5, 62.63316277380601}, {15.5, 70.22407698970244}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{16., 54.279145124831395`}, {16., 62.10563556108477}}], 
        LineBox[{{16., 62.10563556108477}, {16., 69.93212599733813}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{16.5, 53.48299366770793}, {16.5, 61.555560363405114`}}], 
        LineBox[{{16.5, 61.555560363405114`}, {16.5, 69.6281270591023}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{17., 52.65298319462212}, {17., 60.98227950359677}}], 
        LineBox[{{17., 60.98227950359677}, {17., 69.31157581257142}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{17.5, 51.78839684349944}, {17.5, 60.38512039783176}}], 
        LineBox[{{17.5, 60.38512039783176}, {17.5, 68.98184395216408}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{18., 50.88865190137604}, {18., 59.76340582037254}}], 
        LineBox[{{18., 59.76340582037254}, {18., 68.63815973936904}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{18.5, 49.953344786322354`}, {18.5, 59.116467344241975`}}], 
        LineBox[{{18.5, 59.116467344241975`}, {18.5, 68.27958990216159}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{19., 48.98230041039068}, {19., 58.44366239724029}}], 
        LineBox[{{19., 58.44366239724029}, {19., 67.9050243840899}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{19.5, 47.97562504850755}, {19.5, 57.74439533261951}}], 
        LineBox[{{19.5, 57.74439533261951}, {19.5, 67.51316561673147}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{20., 46.93376154540664}, {20., 57.01814284069833}}], 
        LineBox[{{20., 57.01814284069833}, {20., 67.10252413599002}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{20.5, 45.857545412567525`}, {20.5, 56.26448391728992}}], 
        LineBox[{{20.5, 56.26448391728992}, {20.5, 66.67142242201231}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{21., 44.74826010958976}, {21., 55.483134453934774`}}], 
        LineBox[{{21., 55.483134453934774`}, {21., 66.21800879827978}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{21.5, 43.607689577108104`}, {21.5, 54.67398632248977}}], 
        LineBox[{{21.5, 54.67398632248977}, {21.5, 65.74028306787143}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{22., 42.43816589708118}, {22., 53.83715059411828}}], 
        LineBox[{{22., 53.83715059411828}, {22., 65.23613529115538}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{22.5, 41.24260551589329}, {22.5, 52.973003486922025`}}], 
        LineBox[{{22.5, 52.973003486922025`}, {22.5, 64.70340145795076}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{23., 40.024558254347006`}, {23., 52.08223891852998}}], 
        LineBox[{{23., 52.08223891852998}, {23., 64.13991958271296}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{23.5, 38.788198172186235`}, {23.5, 51.16591413701893}}], 
        LineBox[{{23.5, 51.16591413701893}, {23.5, 63.543630101851626`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{24., 37.53834763371486}, {24., 50.225503600050274`}}], 
        LineBox[{{24., 50.225503600050274`}, {24., 62.91265956638569}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{24.5, 36.28045915144041}, {24.5, 49.26294627330164}}], 
        LineBox[{{24.5, 49.26294627330164}, {24.5, 62.24543339516286}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{25., 35.020590488593676`}, {25., 48.28069113375699}}], 
        LineBox[{{25., 48.28069113375699}, {25., 61.5407917789203}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{25.5, 33.76534396555295}, {25.5, 47.28173310242571}}], 
        LineBox[{{25.5, 47.28173310242571}, {25.5, 60.79812223929847}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{26., 32.521800364813686`}, {26., 46.269643543554224`}}], 
        LineBox[{{26., 46.269643543554224`}, {26., 60.01748672229476}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{26.5, 31.29742161476093}, {26.5, 45.24858779156624}}], 
        LineBox[{{26.5, 45.24858779156624}, {26.5, 59.199753968371546`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{27., 30.0999329477237}, {27., 44.22332958104895}}], 
        LineBox[{{27., 44.22332958104895}, {27., 58.3467262143742}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{27.5, 28.9371822441738}, {27.5, 43.1992196063621}}], 
        LineBox[{{27.5, 43.1992196063621}, {27.5, 57.4612569685504}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{28., 27.816985750916466`}, {28., 42.18216828204778}}], 
        LineBox[{{28., 42.18216828204778}, {28., 56.5473508131791}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{28.5, 26.746949618098526`}, {28.5, 41.1785981486452}}], 
        LineBox[{{28.5, 41.1785981486452}, {28.5, 55.610246679191874`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{29., 25.73428641870921}, {29., 40.19537884456777}}], 
        LineBox[{{29., 40.19537884456777}, {29., 54.65647127042633}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{29.5, 24.785626026417436`}, {29.5, 39.23974314706126}}], 
        LineBox[{{29.5, 39.23974314706126}, {29.5, 53.69386026770509}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{30., 23.906830641389664`}, {30., 38.319185435036395`}}], 
        LineBox[{{30., 38.319185435036395`}, {30., 52.73154022868313}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{30.5, 23.102824130746868`}, {30.5, 37.44134440053431}}], 
        LineBox[{{30.5, 37.44134440053431}, {30.5, 51.77986467032176}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{31., 22.37744763026985}, {31., 36.61387263414791}}], 
        LineBox[{{31., 36.61387263414791}, {31., 50.85029763802597}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{31.5, 21.73335492314692}, {31.5, 35.84429646375417}}], 
        LineBox[{{31.5, 35.84429646375417}, {31.5, 49.95523800436142}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{32., 21.17196141737538}, {32., 35.13986990452955}}], 
        LineBox[{{32., 35.13986990452955}, {32., 49.107778391683716`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{32.5, 20.693461799878246`}, {32.5, 34.507427537988114`}}], 
        LineBox[{{32.5, 34.507427537988114`}, {32.5, 48.32139327609798}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{33., 20.29692565144731}, {33., 33.953240519427354`}}], 
        LineBox[{{33., 33.953240519427354`}, {33., 47.6095553874074}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{33.5, 19.980478414172374`}, {33.5, 33.482881037943336`}}], 
        LineBox[{{33.5, 33.482881037943336`}, {33.5, 46.9852836617143}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{34., 19.741559866058623`}, {34., 33.1010987076107}}], 
        LineBox[{{34., 33.1010987076107}, {34., 46.46063754916278}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{34.5, 19.57726877603069}, {34.5, 32.81172040723297}}], 
        LineBox[{{34.5, 32.81172040723297}, {34.5, 46.046172038435245`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{35., 19.48465469947573}, {35., 32.61754622888567}}], 
        LineBox[{{35., 32.61754622888567}, {35., 45.75043775829562}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{35.5, 19.461214367212868`}, {35.5, 32.520331063545214`}}], 
        LineBox[{{35.5, 32.520331063545214`}, {35.5, 45.57944775987756}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{36., 19.505021397999123`}, {36., 32.52070415629004}}], 
        LineBox[{{36., 32.52070415629004}, {36., 45.53638691458095}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{36.5, 19.614991196313742`}, {36.5, 32.6181851933046}}], 
        LineBox[{{36.5, 32.6181851933046}, {36.5, 45.62137919029546}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{37., 19.790912150583154`}, {37., 32.811199593478506`}}], 
        LineBox[{{37., 32.811199593478506`}, {37., 45.83148703637386}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{37.5, 20.033349795278255`}, {37.5, 33.097124267751056`}}], 
        LineBox[{{37.5, 33.097124267751056`}, {37.5, 46.16089874022386}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{38., 20.343428949269374`}, {38., 33.47235736073566}}], 
        LineBox[{{38., 33.47235736073566}, {38., 46.60128577220194}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{38.5, 20.72254289770545}, {38.5, 33.93241140788633}}], 
        LineBox[{{38.5, 33.93241140788633}, {38.5, 47.1422799180672}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{39., 21.172002841151926`}, {39., 34.47201601665678}}], 
        LineBox[{{39., 34.47201601665678}, {39., 47.77202919216164}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{39.5, 21.692747428789595`}, {39.5, 35.08524643659189}}], 
        LineBox[{{39.5, 35.08524643659189}, {39.5, 48.47774544439418}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{40., 22.285075502484965`}, {40., 35.765653118188595`}}], 
        LineBox[{{40., 35.765653118188595`}, {40., 49.246230733892226`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{40.5, 22.948459553660665`}, {40.5, 36.50639813201688}}], 
        LineBox[{{40.5, 36.50639813201688}, {40.5, 50.0643367103731}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{41., 23.68143918709891}, {41., 37.30039200201066}}], 
        LineBox[{{41., 37.30039200201066}, {41., 50.91934481692241}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{41.5, 24.481592176230226`}, {41.5, 38.14042736307802}}], 
        LineBox[{{41.5, 38.14042736307802}, {41.5, 51.799262549925814`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{42., 25.34555658550416}, {42., 39.019301740452576`}}], 
        LineBox[{{42., 39.019301740452576`}, {42., 52.693046895401}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{42.5, 26.269139090380374`}, {42.5, 39.92993937361885}}], 
        LineBox[{{42.5, 39.92993937361885}, {42.5, 53.59073965685732}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{43., 27.247413547031883`}, {43., 40.86548819354944}}], 
        LineBox[{{43., 40.86548819354944}, {43., 54.483562840066995`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{43.5, 28.274868914119907`}, {43.5, 41.81940948108693}}], 
        LineBox[{{43.5, 41.81940948108693}, {43.5, 55.36395004805395}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{44., 29.34556098615454}, {44., 42.78555011187925}}], 
        LineBox[{{44., 42.78555011187925}, {44., 56.22553923760397}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{44.5, 30.453264936949267`}, {44.5, 43.75819869740319}}], 
        LineBox[{{44.5, 43.75819869740319}, {44.5, 57.06313245785711}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{45., 31.591621431245322`}, {45., 44.73212581723696}}], 
        LineBox[{{45., 44.73212581723696}, {45., 57.8726302032286}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{45.5, 32.754271038183774`}, {45.5, 45.70260906318309}}], 
        LineBox[{{45.5, 45.70260906318309}, {45.5, 58.650947088182406`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{46., 33.934973380577134`}, {46., 46.665444047030626`}}], 
        LineBox[{{46., 46.665444047030626`}, {46., 59.39591471348412}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{46.5, 35.127708870385646`}, {46.5, 47.61694285313178}}], 
        LineBox[{{46.5, 47.61694285313178}, {46.5, 60.10617683587792}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{47., 36.326762031916715`}, {47., 48.55392164365391}}], 
        LineBox[{{47., 48.55392164365391}, {47., 60.7810812553911}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{47.5, 37.52678632996853}, {47.5, 49.473679253105914`}}], 
        LineBox[{{47.5, 49.473679253105914`}, {47.5, 61.4205721762433}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{48., 38.722851133674155`}, {48., 50.373968648621506`}}], 
        LineBox[{{48., 50.373968648621506`}, {48., 62.02508616356886}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{48.5, 39.910471990601096`}, {48.5, 51.252963095512}}], 
        LineBox[{{48.5, 51.252963095512}, {48.5, 62.59545420042291}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{49., 41.08562578891055}, {49., 52.10921876728666}}], 
        LineBox[{{49., 52.10921876728666}, {49., 63.13281174566278}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{49.5, 42.244752672192064`}, {49.5, 52.94163538946852}}], 
        LineBox[{{49.5, 52.94163538946852}, {49.5, 63.63851810674498}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{50., 43.38474675956495}, {50., 53.74941632026112}}], 
        LineBox[{{50., 53.74941632026112}, {50., 64.11408588095729}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{50.5, 44.50293782283036}, {50.5, 54.532029260408684`}}], 
        LineBox[{{50.5, 54.532029260408684`}, {50.5, 64.56112069798701}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{51., 45.5970660853503}, {51., 55.289168560038604`}}], 
        LineBox[{{51., 55.289168560038604`}, {51., 64.98127103472692}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{51.5, 46.665252230154834`}, {51.5, 56.02071986127243}}], 
        LineBox[{{51.5, 56.02071986127243}, {51.5, 65.37618749239003}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{52., 47.705964530521605`}, {52., 56.726727590478056`}}], 
        LineBox[{{52., 56.726727590478056`}, {52., 65.74749065043451}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{52.5, 48.71798473935659}, {52.5, 57.40736560130474}}], 
        LineBox[{{52.5, 57.40736560130474}, {52.5, 66.0967464632529}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{53., 49.70037399577025}, {53., 58.062911077011314`}}], 
        LineBox[{{53., 58.062911077011314`}, {53., 66.42544815825238}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{53.5, 50.65243954322645}, {53.5, 58.693721635799335`}}], 
        LineBox[{{53.5, 58.693721635799335`}, {53.5, 66.73500372837222}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{54., 51.57370253652864}, {54., 59.3002154530423}}], 
        LineBox[{{54., 59.3002154530423}, {54., 67.02672836955595}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{54.5, 52.463866697883596`}, {54.5, 59.882854125243014`}}], 
        LineBox[{{54.5, 59.882854125243014`}, {54.5, 67.30184155260244}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{55., 53.322787136384804`}, {55., 60.4421279556062}}], 
        LineBox[{{55., 60.4421279556062}, {55., 67.5614687748276}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{55.5, 54.1504383519329}, {55.5, 60.978543340086375`}}], 
        LineBox[{{55.5, 60.978543340086375`}, {55.5, 67.80664832823985}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{56., 54.94688038293435}, {56., 61.492611971014476`}}], 
        LineBox[{{56., 61.492611971014476`}, {56., 68.0383435590946}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{56.5, 55.712222287412615`}, {56.5, 61.98484164346514}}], 
        LineBox[{{56.5, 61.98484164346514}, {56.5, 68.25746099951766}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{57., 56.44658269397236}, {57., 62.4557285335776}}], 
        LineBox[{{57., 62.4557285335776}, {57., 68.46487437318284}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{57.5, 57.15004799756088}, {57.5, 62.90575090127151}}], 
        LineBox[{{57.5, 62.90575090127151}, {57.5, 68.66145380498213}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{58., 57.8226298248062}, {58., 63.33536423465591}}], 
        LineBox[{{58., 63.33536423465591}, {58., 68.84809864450563}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{58.5, 58.46422452193629}, {58.5, 63.744997884501174`}}], 
        LineBox[{{58.5, 63.744997884501174`}, {58.5, 69.02577124706606}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{59., 59.07457845043943}, {59., 64.13505322417186}}], 
        LineBox[{{59., 64.13505322417186}, {59., 69.19552799790428}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{59.5, 59.65326361011263}, {59.5, 64.5059033108643}}], 
        LineBox[{{59.5, 64.5059033108643}, {59.5, 69.35854301161596}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{60., 60.19966833010494}, {60., 64.85789392453427}}], 
        LineBox[{{60., 64.85789392453427}, {60., 69.51611951896359}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{60.5, 60.71300725658496}, {60.5, 65.19134573735963}}], 
        LineBox[{{60.5, 65.19134573735963}, {60.5, 69.6696842181343}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{61., 61.19235341661624}, {61., 65.50655724202502}}], 
        LineBox[{{61., 65.50655724202502}, {61., 69.8207610674338}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{61.5, 61.63669261357777}, {61.5, 65.80380796823827}}], 
        LineBox[{{61.5, 65.80380796823827}, {61.5, 69.97092332289877}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{62., 62.044996847431115`}, {62., 66.08336146915057}}], 
        LineBox[{{62., 66.08336146915057}, {62., 70.12172609087003}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{62.5, 62.416309236914884`}, {62.5, 66.34546758172557}}], 
        LineBox[{{62.5, 66.34546758172557}, {62.5, 70.27462592653626}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{63., 62.74982894069042}, {63., 66.59036356538775}}], 
        LineBox[{{63., 66.59036356538775}, {63., 70.43089819008507}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{63.5, 63.04498221359601}, {63.5, 66.81827389514572}}], 
        LineBox[{{63.5, 66.81827389514572}, {63.5, 70.59156557669544}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{64., 63.301466486456206`}, {64., 67.02940870782778}}], 
        LineBox[{{64., 67.02940870782778}, {64., 70.75735092919936}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{64.5, 63.51925905949258}, {64.5, 67.22396113981827}}], 
        LineBox[{{64.5, 67.22396113981827}, {64.5, 70.92866322014396}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{65., 63.698590019787275`}, {65., 67.40210401131777}}], 
        LineBox[{{65., 67.40210401131777}, {65., 71.10561800284827}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{65.5, 63.839888017442405`}, {65.5, 67.56398646519531}}], 
        LineBox[{{65.5, 67.56398646519531}, {65.5, 71.28808491294822}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{66., 63.94371435777619}, {66., 67.70973122527946}}], 
        LineBox[{{66., 67.70973122527946}, {66., 71.47574809278272}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{66.5, 64.01070289802888}, {66.5, 67.83943308163347}}], 
        LineBox[{{66.5, 67.83943308163347}, {66.5, 71.66816326523806}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{67., 64.04151978872777}, {67., 67.95315904078701}}], 
        LineBox[{{67., 67.95315904078701}, {67., 71.86479829284626}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{67.5, 64.03684964046187}, {67.5, 68.05095031980946}}], 
        LineBox[{{67.5, 68.05095031980946}, {67.5, 72.06505099915705}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{68., 63.99740602228055}, {68., 68.13282605550386}}], 
        LineBox[{{68., 68.13282605550386}, {68., 72.26824608872717}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{68.5, 63.92395714991835}, {68.5, 68.19878829665284}}], 
        LineBox[{{68.5, 68.19878829665284}, {68.5, 72.47361944338732}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{69., 63.817354063764334`}, {69., 68.24882760348953}}], 
        LineBox[{{69., 68.24882760348953}, {69., 72.68030114321473}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{69.5, 63.67854899808045}, {69.5, 68.28292844198494}}], 
        LineBox[{{69.5, 68.28292844198494}, {69.5, 72.88730788588941}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{70., 63.5085952441883}, {70., 68.30107356154556}}], 
        LineBox[{{70., 68.30107356154556}, {70., 73.09355187890283}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{70.5, 63.308625135237705`}, {70.5, 68.30324668993327}}], 
        LineBox[{{70.5, 68.30324668993327}, {70.5, 73.29786824462884}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{71., 63.07980823589286}, {71., 68.28943314912406}}], 
        LineBox[{{71., 68.28943314912406}, {71., 73.49905806235527}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{71.5, 62.82329616176539}, {71.5, 68.2596183472821}}], 
        LineBox[{{71.5, 68.2596183472821}, {71.5, 73.69594053279882}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{72., 62.5401609053282}, {72., 68.21378431474547}}], 
        LineBox[{{72., 68.21378431474547}, {72., 73.88740772416273}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{72.5, 62.23133779045432}, {72.5, 68.15190502019117}}], 
        LineBox[{{72.5, 68.15190502019117}, {72.5, 74.07247224992801}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{73., 61.897605966897046`}, {73., 68.0739433677252}}], 
        LineBox[{{73., 68.0739433677252}, {73., 74.25028076855337}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{73.5, 61.53954228176254}, {73.5, 67.9798453171432}}], 
        LineBox[{{73.5, 67.9798453171432}, {73.5, 74.42014835252387}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{74., 61.15753144993486}, {74., 67.86953813203718}}], 
        LineBox[{{74., 67.86953813203718}, {74., 74.5815448141395}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{74.5, 60.75178995890215}, {74.5, 67.7429302513081}}], 
        LineBox[{{74.5, 67.7429302513081}, {74.5, 74.73407054371404}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{75., 60.32238033757298}, {75., 67.59991097429716}}], 
        LineBox[{{75., 67.59991097429716}, {75., 74.87744161102134}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{75.5, 59.86937084211985}, {75.5, 67.44036540075567}}], 
        LineBox[{{75.5, 67.44036540075567}, {75.5, 75.01135995939148}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{76., 59.39275579575975}, {76., 67.26416815701394}}], 
        LineBox[{{76., 67.26416815701394}, {76., 75.13558051826814}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{76.5, 58.89259357520865}, {76.5, 67.0711991631462}}], 
        LineBox[{{76.5, 67.0711991631462}, {76.5, 75.24980475108376}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{77., 58.36903705963446}, {77., 66.86135057209826}}], 
        LineBox[{{77., 66.86135057209826}, {77., 75.35366408456207}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{77.5, 57.822366420013644`}, {77.5, 66.63453470401411}}], 
        LineBox[{{77.5, 66.63453470401411}, {77.5, 75.4467029880146}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{78., 57.253004811614176`}, {78., 66.39069059011806}}], 
        LineBox[{{78., 66.39069059011806}, {78., 75.52837636862193}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{78.5, 56.66145754673376}, {78.5, 66.12978112132929}}], 
        LineBox[{{78.5, 66.12978112132929}, {78.5, 75.59810469592482}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{79., 56.048545506077566`}, {79., 65.85182650108392}}], 
        LineBox[{{79., 65.85182650108392}, {79., 75.65510749609028}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{79.5, 55.415001348420205`}, {79.5, 65.55685820576457}}], 
        LineBox[{{79.5, 65.55685820576457}, {79.5, 75.69871506310893}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{80., 54.76168825731219}, {80., 65.24494834172499}}], 
        LineBox[{{80., 65.24494834172499}, {80., 75.7282084261378}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{80.5, 54.08953877838039}, {80.5, 64.91620468665383}}], 
        LineBox[{{80.5, 64.91620468665383}, {80.5, 75.74287059492727}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{81., 53.399490517158185`}, {81., 64.57076370998602}}], 
        LineBox[{{81., 64.57076370998602}, {81., 75.74203690281387}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{81.5, 52.69251116898355}, {81.5, 64.20879561045119}}], 
        LineBox[{{81.5, 64.20879561045119}, {81.5, 75.72508005191884}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{82., 51.96958506686545}, {82., 63.830504291707285`}}], 
        LineBox[{{82., 63.830504291707285`}, {82., 75.69142351654912}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{82.5, 51.2317245338877}, {82.5, 63.43613131145228}}], 
        LineBox[{{82.5, 63.43613131145228}, {82.5, 75.64053808901686}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{83., 50.47998667190922}, {83., 63.02596138734044}}], 
        LineBox[{{83., 63.02596138734044}, {83., 75.57193610277166}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{83.5, 49.71549503809118}, {83.5, 62.6003294833933}}], 
        LineBox[{{83.5, 62.6003294833933}, {83.5, 75.48516392869543}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{84., 48.93946127391444}, {84., 62.159628658571656`}}], 
        LineBox[{{84., 62.159628658571656`}, {84., 75.37979604322886}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{84.5, 48.15320406135089}, {84.5, 61.70431805346081}}], 
        LineBox[{{84.5, 61.70431805346081}, {84.5, 75.25543204557073}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{85., 47.35816213460598}, {85., 61.23493015645422}}], 
        LineBox[{{85., 61.23493015645422}, {85., 75.11169817830245}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{85.5, 46.55589952541829}, {85.5, 60.752076648568}}], 
        LineBox[{{85.5, 60.752076648568}, {85.5, 74.9482537717177}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{86., 45.748102349935834`}, {86., 60.256452304166515`}}], 
        LineBox[{{86., 60.256452304166515`}, {86., 74.7648022583972}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{86.5, 44.93656761091164}, {86.5, 59.74883667465537}}], 
        LineBox[{{86.5, 59.74883667465537}, {86.5, 74.5611057383991}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{87., 44.12318545862754}, {87., 59.230093551001474`}}], 
        LineBox[{{87., 59.230093551001474`}, {87., 74.3370016433754}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{87.5, 43.30991700744944}, {87.5, 58.70116844589971}}], 
        LineBox[{{87.5, 58.70116844589971}, {87.5, 74.09241988434998}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{88., 42.498770085388514`}, {88., 58.163084521809246`}}], 
        LineBox[{{88., 58.163084521809246`}, {88., 73.82739895822998}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{88.5, 41.69177520828512}, {88.5, 57.616937493590356`}}], 
        LineBox[{{88.5, 57.616937493590356`}, {88.5, 73.54209977889559}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{89., 40.890963678763725`}, {89., 57.06389004586443}}], 
        LineBox[{{89., 57.06389004586443}, {89., 73.23681641296514}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{89.5, 40.09834911027751}, {89.5, 56.50516623241118}}], 
        LineBox[{{89.5, 56.50516623241118}, {89.5, 72.91198335454484}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{90., 39.31591298278556}, {90., 55.94204618751896}}], 
        LineBox[{{90., 55.94204618751896}, {90., 72.56817939225236}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{90.5, 38.54559416113979}, {90.5, 55.37586130523328}}], 
        LineBox[{{90.5, 55.37586130523328}, {90.5, 72.20612844932677}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{91., 37.78928174435542}, {91., 54.807989863089375`}}], 
        LineBox[{{91., 54.807989863089375`}, {91., 71.82669798182333}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{91.5, 37.048810228974006`}, {91.5, 54.23985291127915}}], 
        LineBox[{{91.5, 54.23985291127915}, {91.5, 71.4308955935843}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{92., 36.325955793944644`}, {92., 53.67291013892488}}], 
        LineBox[{{92., 53.67291013892488}, {92., 71.01986448390511}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{92.5, 35.62243254526066}, {92.5, 53.10865537945783}}], 
        LineBox[{{92.5, 53.10865537945783}, {92.5, 70.594878213655}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{93., 34.93988776447384}, {93., 52.548611429742465`}}], 
        LineBox[{{93., 52.548611429742465`}, {93., 70.15733509501109}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{93.5, 34.27989553406028}, {93.5, 51.99432392538129}}], 
        LineBox[{{93.5, 51.99432392538129}, {93.5, 69.70875231670229}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{94., 33.643948501813625`}, {94., 51.44735412266281}}], 
        LineBox[{{94., 51.44735412266281}, {94., 69.25075974351199}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{94.5, 33.03344793315309}, {94.5, 50.909270566318575`}}], 
        LineBox[{{94.5, 50.909270566318575`}, {94.5, 68.78509319948407}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{95., 32.44969253027749}, {95., 50.38163975092977}}], 
        LineBox[{{95., 50.38163975092977}, {95., 68.31358697158205}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{95.5, 31.89386673144644}, {95.5, 49.866015993903886`}}], 
        LineBox[{{95.5, 49.866015993903886`}, {95.5, 67.83816525636134}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{96., 31.367029321819924`}, {96., 49.363930815587565`}}], 
        LineBox[{{96., 49.363930815587565`}, {96., 67.3608323093552}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{96.5, 30.870103187541904`}, {96.5, 48.876882159755596`}}], 
        LineBox[{{96.5, 48.876882159755596`}, {96.5, 66.88366113196929}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{97., 30.40387221724608}, {97., 48.406325214725356`}}], 
        LineBox[{{97., 48.406325214725356`}, {97., 66.40877821220464}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{97.5, 29.968954520281198`}, {97.5, 47.9536566293083}}], 
        LineBox[{{97.5, 47.9536566293083}, {97.5, 65.9383587383354}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{98., 29.565829557081965`}, {98., 47.52021324970554}}], 
        LineBox[{{98., 47.52021324970554}, {98., 65.47459694232911}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{98.5, 29.194818484975748`}, {98.5, 47.10725830233788}}], 
        LineBox[{{98.5, 47.10725830233788}, {98.5, 65.01969811970002}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{99., 28.85609108296102}, {99., 46.71597491935622}}], 
        LineBox[{{99., 46.71597491935622}, {99., 64.57585875575143}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{99.5, 28.54967057420472}, {99.5, 46.34745936182448}}], 
        LineBox[{{99.5, 46.34745936182448}, {99.5, 64.14524814944423}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{100., 28.27544052504938}, {100., 46.002715132573584`}}], 
        LineBox[{{100., 46.002715132573584`}, {100., 63.72998974009779}}]}},
      Antialiasing->False]}}, 
   {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
    Opacity[0.4], PointBox[CompressedData["
1:eJxFmXlcTXv3x3fFNUVUl2Q6dckQCqmktBpOneqcztQ5ZT4St0vqMd5M1zZk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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["T", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      RowBox[{"v", "(", "T", ")"}], HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-100., 100.}, {0, 75.74287059492727}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.931425520916326*^9, 3.9378947664362173`*^9, 
  3.937895163399105*^9, 3.9466568210018387`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"aa4c566e-efa7-4c7f-a899-40d9b29d8a0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This is the corresponding classical solution v(T) = \
Sqrt[-p^2/\[CapitalLambda] + 4\[CapitalLambda]T^2]\
\>", "Item",
 CellChangeTimes->{{3.915085340994816*^9, 3.915085345473735*^9}, {
  3.915086613158806*^9, 3.915086632499797*^9}, {3.915086747972767*^9, 
  3.915086750648065*^9}},ExpressionUUID->"cd7454e9-120c-463f-a97e-\
b1d15091275b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"class", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"70", "^", "2"}], "/", 
       RowBox[{"eff\[Lambda]", "[", 
        RowBox[{"70", ",", ".1", ",", "0.15"}], "]"}]}], "-", " ", 
      RowBox[{"4", "*", 
       RowBox[{"eff\[Lambda]", "[", 
        RowBox[{"70", ",", ".1", ",", "0.15"}], "]"}], "*", 
       RowBox[{"t", "^", "2"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlyk0ow3EAxvF/DpryNrlg3g6EkX/hIm/bHGYHaUnJW1k4yMtmRuEgYv4l
7y8J81pekoSZYpMls6Iky1ukrBzMSw5kmN/zc3j6HJ5veGmNvMyNYZgwMjj8
mMNNeztEk/q7PmgbbzTAipdFqkBp24ULibUm+n9n2aGqZYQaMiH9pV1MD3Xl
do0/QyzWOP1h7opnKAwcYsOpaYo42MxFxMM3S246dDXMUneainjzxI01hQcc
kxSqIOPn+ldtaIdqzkitjnQNQIEhcRCyB3tdOh+HKPXwjIO6FE3BNDGY30wt
t/CXIWt8pcofKg3QL5XZhsklx6v7Qofo+emMqs03+Zjh1gP1eCCnw846RDE1
Q1TvtjcLnJUJj6A4wRStlBE3NoVQUJXvrCMuyb9+oPSDO1ET2UsrlTcl5dUT
NadWaqv7hRfslYb5wrnsqAwNMTboh/rZfX4NA3SeN1CS15nRQOzPchNDvfZp
F8ruM41w/kqxDzve08zwaz04aZTY93qQDP8AuVj9EA==
  "],
 CellLabel->"In[17]:=",ExpressionUUID->"6be994a5-7f33-4fdd-96a3-08de84327a5c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4FV8YB3BCtkIIoVxLyJY9y3XvO7Kvd5BkqfhljxSRLUSUfcsaiaLF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       "]]},
     Annotation[#, "Charting`Private`Tag$4550088#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-100, 100}, {0., 70.4066645145688}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9005088206353416`*^9, {3.900508886376597*^9, 3.90050889230612*^9}, {
   3.900509529821656*^9, 3.900509537148806*^9}, {3.900509636456135*^9, 
   3.900509640710328*^9}, 3.9150860022713833`*^9, 3.915257872559847*^9, 
   3.915257983534614*^9, 3.917949989939204*^9, 3.917950031182001*^9, 
   3.9179526431553917`*^9, 3.918027807826626*^9, 3.930647453151157*^9, 
   3.931345286616654*^9, {3.931348968211421*^9, 3.9313489875215473`*^9}, 
   3.931349365696381*^9, 3.931350178805163*^9, 3.931350657893147*^9, 
   3.9313511213534317`*^9, {3.931351163477274*^9, 3.931351179732338*^9}, {
   3.93135484384291*^9, 3.931354860383946*^9}, 3.931355673674395*^9, 
   3.931356670483417*^9, 3.931356707870082*^9, 3.931422873638492*^9, {
   3.9314231606791697`*^9, 3.9314232048628063`*^9}, 3.937894775928673*^9, 
   3.946656830397839*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"21f51983-84c0-48ae-804a-9c34fff76e3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BHplot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotwitherrors", ",", "class"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.900508907172792*^9, 3.900508912283956*^9}, {
  3.9005099548025427`*^9, 3.900509956164158*^9}, {3.9152579902247133`*^9, 
  3.915257992421273*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d397f729-d0c0-4f6b-af1c-28bdb20c03ad"],

Cell[BoxData[
 GraphicsBox[{{{
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-100., 28.27552173144616}, {-100., 46.00273772109318}}], 
         LineBox[{{-100., 46.00273772109318}, {-100., 63.729953710740205`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-99.5, 28.549770412329774`}, {-99.5, 46.34748706293919}}], 
         LineBox[{{-99.5, 46.34748706293919}, {-99.5, 64.1452037135486}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-99., 28.85619978146538}, {-99., 46.71600498227996}}], 
         LineBox[{{-99., 46.71600498227996}, {-99., 64.57581018309455}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-98.5, 29.194926021628614`}, {-98.5, 47.10728792782684}}], 
         LineBox[{{-98.5, 47.10728792782684}, {-98.5, 65.01964983402506}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-98., 29.565926545346073`}, {-98., 47.52023984569479}}], 
         LineBox[{{-98., 47.52023984569479}, {-98., 65.4745531460435}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-97.5, 29.969032995959978`}, {-97.5, 
          47.953678033539084`}}], 
         LineBox[{{-97.5, 47.953678033539084`}, {-97.5, 65.93832307111819}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-97., 30.403926262063962`}, {-97., 48.4063398654754}}], 
         LineBox[{{-97., 48.4063398654754}, {-97., 66.40875346888684}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-96.5, 30.870133897216405`}, {-96.5, 
          48.876890427575056`}}], 
         LineBox[{{-96.5, 48.876890427575056`}, {-96.5, 66.8836469579337}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-96., 31.36703024031053}, {-96., 49.36393106098217}}], 
         LineBox[{{-96., 49.36393106098217}, {-96., 67.36083188165381}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-95.5, 31.89383937182279}, {-95.5, 49.86600874560248}}], 
         LineBox[{{-95.5, 49.86600874560248}, {-95.5, 67.83817811938216}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-95., 32.44964083229312}, {-95., 50.38162618047641}}], 
         LineBox[{{-95., 50.38162618047641}, {-95., 68.31361152865969}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-94.5, 33.033377796057096`}, {-94.5, 
          50.909252339116385`}}], 
         LineBox[{{-94.5, 50.909252339116385`}, {-94.5, 68.78512688217567}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-94., 33.64386716685678}, {-94., 51.44733321254893}}], 
         LineBox[{{-94., 51.44733321254893}, {-94., 69.25079925824109}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-93.5, 34.27981087752171}, {-93.5, 51.994302412380904`}}], 
         LineBox[{{-93.5, 51.994302412380904`}, {-93.5, 69.7087939472401}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-93., 34.93980756725267}, {-93., 52.54859130108862}}], 
         LineBox[{{-93., 52.54859130108862}, {-93., 70.15737503492457}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-92.5, 35.62236380436365}, {-92.5, 53.10863835244177}}], 
         LineBox[{{-92.5, 53.10863835244177}, {-92.5, 70.59491290051989}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-92., 36.32590413482151}, {-92., 53.67289752091584}}], 
         LineBox[{{-92., 53.67289752091584}, {-92., 71.01989090701016}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-91.5, 37.04877946635912}, {-91.5, 54.239845507735886`}}], 
         LineBox[{{-91.5, 54.239845507735886`}, {-91.5, 71.43091154911265}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-91., 37.78927362422283}, {-91., 54.80798793909466}}], 
         LineBox[{{-91., 54.80798793909466}, {-91., 71.82670225396649}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-90.5, 38.54560829903}, {-90.5, 55.37586460058244}}], 
         LineBox[{{-90.5, 55.37586460058244}, {-90.5, 72.20612090213487}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-90., 39.31594699573134}, {-90., 55.942053980237446`}}], 
         LineBox[{{-90., 55.942053980237446`}, {-90., 72.56816096474356}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-89.5, 40.0983989224687}, {-89.5, 56.50517744125046}}], 
         LineBox[{{-89.5, 56.50517744125046}, {-89.5, 72.91195596003223}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-89., 40.89102396642529}, {-89., 57.063903359205554`}}], 
         LineBox[{{-89., 57.063903359205554`}, {-89., 73.23678275198583}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-88.5, 41.69183993820056}, {-88.5, 57.61695151050076}}], 
         LineBox[{{-88.5, 57.61695151050076}, {-88.5, 73.54206308280096}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-88., 42.49883309491611}, {-88., 58.163097890825966`}}], 
         LineBox[{{-88., 58.163097890825966`}, {-88., 73.82736268673582}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-87.5, 43.30997257215255}, {-87.5, 58.7011799883663}}], 
         LineBox[{{-87.5, 58.7011799883663}, {-87.5, 74.09238740458004}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-87., 44.12322879674468}, {-87., 59.230102358248246`}}], 
         LineBox[{{-87., 59.230102358248246`}, {-87., 74.33697591975182}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-86.5, 44.93659528138953}, {-86.5, 59.74884217165409}}], 
         LineBox[{{-86.5, 59.74884217165409}, {-86.5, 74.56108906191865}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-86., 45.74811251184849}, {-86., 60.25645427611782}}], 
         LineBox[{{-86., 60.25645427611782}, {-86., 74.76479604038715}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-85.5, 46.555892040234426`}, {-85.5, 
          60.752075230776256`}}], 
         LineBox[{{-85.5, 60.752075230776256`}, {-85.5, 74.94825842131809}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-85., 47.35813850768292}, {-85., 61.234925791414774`}}], 
         LineBox[{{-85., 61.234925791414774`}, {-85., 75.11171307514662}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-84.5, 48.15316723387859}, {-84.5, 61.70431142199595}}], 
         LineBox[{{-84.5, 61.70431142199595}, {-84.5, 75.25545561011332}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-84., 48.93941528995731}, {-84., 62.159620593859444`}}], 
         LineBox[{{-84., 62.159620593859444`}, {-84., 75.37982589776158}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-83.5, 49.71544462216212}, {-83.5, 62.60032087770476}}], 
         LineBox[{{-83.5, 62.60032087770476}, {-83.5, 75.48519713324741}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-83., 50.47993675968186}, {-83., 63.02595310121631}}], 
         LineBox[{{-83., 63.02595310121631}, {-83., 75.57196944275076}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-82.5, 51.231679801591156`}, {-82.5, 
          63.436124094001336`}}], 
         LineBox[{{-82.5, 63.436124094001336`}, {-82.5, 75.64056838641152}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-82., 51.969549588443094`}, {-82., 63.830498732198095`}}], 
         LineBox[{{-82., 63.830498732198095`}, {-82., 75.69144787595309}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-81.5, 52.692487800748715`}, {-81.5, 64.20879205660296}}], 
         LineBox[{{-81.5, 64.20879205660296}, {-81.5, 75.72509631245721}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-81., 53.39948093780906}, {-81., 64.57076229711723}}], 
         LineBox[{{-81., 64.57076229711723}, {-81., 75.7420436564254}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-80.5, 54.08954329113008}, {-80.5, 64.91620533170497}}], 
         LineBox[{{-80.5, 64.91620533170497}, {-80.5, 75.74286737227987}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-80., 54.761709759432875`}, {-80., 65.24495131831921}}], 
         LineBox[{{-80., 65.24495131831921}, {-80., 75.72819287720554}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-79.5, 55.41501881585855}, {-79.5, 65.55686054599111}}], 
         LineBox[{{-79.5, 65.55686054599111}, {-79.5, 75.69870227612368}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-79., 56.0485671874269}, {-79., 65.85182931051986}}], 
         LineBox[{{-79., 65.85182931051986}, {-79., 75.65509143361282}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-78.5, 56.661426430175304`}, {-78.5, 66.12977722411489}}], 
         LineBox[{{-78.5, 66.12977722411489}, {-78.5, 75.59812801805447}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-78., 57.25291747510636}, {-78., 66.3906800238037}}], 
         LineBox[{{-78., 66.3906800238037}, {-78., 75.52844257250104}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-77.5, 57.822290896506274`}, {-77.5, 66.63452588284508}}], 
         LineBox[{{-77.5, 66.63452588284508}, {-77.5, 75.44676086918389}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-77., 58.368980068776494`}, {-77., 66.86134414924493}}], 
         LineBox[{{-77., 66.86134414924493}, {-77., 75.35370822971336}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-76.5, 58.8925597612449}, {-76.5, 67.07119548803324}}], 
         LineBox[{{-76.5, 67.07119548803324}, {-76.5, 75.24983121482158}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-76., 59.39274736346492}, {-76., 67.2641672736229}}], 
         LineBox[{{-76., 67.2641672736229}, {-76., 75.13558718378088}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-75.5, 59.869387444002285`}, {-75.5, 67.44036707640385}}], 
         LineBox[{{-75.5, 67.44036707640385}, {-75.5, 75.0113467088054}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-75., 60.322419214495774`}, {-75., 67.5999147528367}}], 
         LineBox[{{-75., 67.5999147528367}, {-75., 74.87741029117761}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-74.5, 60.75186569818073}, {-74.5, 67.74293733645061}}], 
         LineBox[{{-74.5, 67.74293733645061}, {-74.5, 74.7340089747205}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-74., 61.157623505495145`}, {-74., 67.86954641657988}}], 
         LineBox[{{-74., 67.86954641657988}, {-74., 74.58146932766462}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-73.5, 61.53964093121751}, {-73.5, 67.97985385418998}}], 
         LineBox[{{-73.5, 67.97985385418998}, {-73.5, 74.42006677716246}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-73., 61.89770128124766}, {-73., 68.07395129617656}}], 
         LineBox[{{-73., 68.07395129617656}, {-73., 74.25020131110546}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-72.5, 62.23142061668557}, {-72.5, 68.15191164040148}}], 
         LineBox[{{-72.5, 68.15191164040148}, {-72.5, 74.07240266411739}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-72., 62.54022373627541}, {-72., 68.21378913934888}}], 
         LineBox[{{-72., 68.21378913934888}, {-72., 73.88735454242234}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-71.5, 62.82331172121762}, {-71.5, 68.25961949505347}}], 
         LineBox[{{-71.5, 68.25961949505347}, {-71.5, 73.69592726888932}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-71., 63.079812779156}, {-71., 68.28943347115116}}], 
         LineBox[{{-71., 68.28943347115116}, {-71., 73.49905416314631}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-70.5, 63.30861875395476}, {-70.5, 68.30324625510329}}], 
         LineBox[{{-70.5, 68.30324625510329}, {-70.5, 73.29787375625182}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-70., 63.508579132761156`}, {-70., 68.30107250517634}}], 
         LineBox[{{-70., 68.30107250517634}, {-70., 73.09356587759152}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-69.5, 63.6785252891485}, {-69.5, 68.28292694425961}}], 
         LineBox[{{-69.5, 68.28292694425961}, {-69.5, 72.88732859937072}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-69., 63.81732556604062}, {-69., 68.24882586591737}}], 
         LineBox[{{-69., 68.24882586591737}, {-69., 72.68032616579411}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-68.5, 63.923927016055885`}, {-68.5, 68.19878651921191}}], 
         LineBox[{{-68.5, 68.19878651921191}, {-68.5, 72.47364602236793}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-68., 63.99737738431712}, {-68., 68.13282441674299}}], 
         LineBox[{{-68., 68.13282441674299}, {-68., 72.26827144916886}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-67.5, 64.03682525682171}, {-67.5, 68.05094896161084}}], 
         LineBox[{{-67.5, 68.05094896161084}, {-67.5, 72.06507266639997}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-67., 64.04150174770389}, {-67., 67.95315805880244}}], 
         LineBox[{{-67., 67.95315805880244}, {-67., 71.864814369901}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-66.5, 64.01069241672204}, {-66.5, 67.83943252168964}}], 
         LineBox[{{-66.5, 67.83943252168964}, {-66.5, 71.66817262665725}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-66., 63.94371170267279}, {-66., 67.70973108538351}}], 
         LineBox[{{-66., 67.70973108538351}, {-66., 71.47575046809423}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-65.5, 63.83989255472654}, {-65.5, 67.56398670222347}}], 
         LineBox[{{-65.5, 67.56398670222347}, {-65.5, 71.28808084972042}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-65., 63.69860038306114}, {-65., 67.40210455108499}}], 
         LineBox[{{-65., 67.40210455108499}, {-65., 71.10560871910884}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-64.5, 63.519273403517985`}, {-64.5, 67.22396188902523}}], 
         LineBox[{{-64.5, 67.22396188902523}, {-64.5, 70.92865037453248}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-64., 63.3014827817931}, {-64., 67.02940956636692}}], 
         LineBox[{{-64., 67.02940956636692}, {-64., 70.75733635094075}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-63.5, 63.04499853188925}, {-63.5, 66.81827476739667}}], 
         LineBox[{{-63.5, 66.81827476739667}, {-63.5, 70.5915510029041}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-63., 62.74984368559242}, {-63., 66.59036436941284}}], 
         LineBox[{{-63., 66.59036436941284}, {-63., 70.43088505323327}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-62.5, 62.41632129017165}, {-62.5, 66.34546825564007}}], 
         LineBox[{{-62.5, 66.34546825564007}, {-62.5, 70.27461522110849}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-62., 62.04500561954333}, {-62., 66.08336197434284}}], 
         LineBox[{{-62., 66.08336197434284}, {-62., 70.12171832914234}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-61.5, 61.63669800801666}, {-61.5, 65.80380828950366}}], 
         LineBox[{{-61.5, 65.80380828950366}, {-61.5, 69.97091857099068}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-61., 61.192355730742314`}, {-61., 65.50655738501415}}], 
         LineBox[{{-61., 65.50655738501415}, {-61., 69.82075903928599}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-60.5, 60.71300704868329}, {-60.5, 65.1913457239958}}], 
         LineBox[{{-60.5, 65.1913457239958}, {-60.5, 69.66968439930831}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-60., 60.199666280770195`}, {-60., 64.85789378720979}}], 
         LineBox[{{-60., 64.85789378720979}, {-60., 69.51612129364939}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-59.5, 59.65326040002962}, {-59.5, 64.5059030862722}}], 
         LineBox[{{-59.5, 64.5059030862722}, {-59.5, 69.35854577251477}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-59., 59.074574668396934`}, {-59., 64.13505294757975}}], 
         LineBox[{{-59., 64.13505294757975}, {-59., 69.19553122676257}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-58.5, 58.464220608915355`}, {-58.5, 63.74499758513787}}], 
         LineBox[{{-58.5, 63.74499758513787}, {-58.5, 69.02577456136038}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-58., 57.82262605353198}, {-58., 63.33536393268622}}], 
         LineBox[{{-58., 63.33536393268622}, {-58., 68.84810181184046}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-57.5, 57.150044482384}, {-57.5, 62.90575060660372}}], 
         LineBox[{{-57.5, 62.90575060660372}, {-57.5, 68.66145673082345}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-57., 56.4465794232838}, {-57., 62.45572824650997}}], 
         LineBox[{{-57., 62.45572824650997}, {-57., 68.46487706973613}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-56.5, 55.71221916968443}, {-56.5, 61.98484135695688}}], 
         LineBox[{{-56.5, 61.98484135695688}, {-56.5, 68.25746354422932}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-56., 54.946877297574325`}, {-56., 61.4926116741827}}], 
         LineBox[{{-56., 61.4926116741827}, {-56., 68.03834605079108}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-55.5, 54.15043519714308}, {-55.5, 60.978543022400125`}}], 
         LineBox[{{-55.5, 60.978543022400125`}, {-55.5, 67.80665084765717}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-55., 53.32278386782221}, {-55., 60.44212761117889}}], 
         LineBox[{{-55., 60.44212761117889}, {-55., 67.56147135453557}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-54.5, 52.46386335388925}, {-54.5, 59.88285375661928}}], 
         LineBox[{{-54.5, 59.88285375661928}, {-54.5, 67.3018441593493}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-54., 51.57369924777626}, {-54., 59.30021507393097}}], 
         LineBox[{{-54., 59.30021507393097}, {-54., 67.02673090008568}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-53.5, 50.65243652664027}, {-53.5, 58.69372127231357}}], 
         LineBox[{{-53.5, 58.69372127231357}, {-53.5, 66.73500601798686}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-53., 49.700371534305745`}, {-53., 58.06291076712871}}], 
         LineBox[{{-53., 58.06291076712871}, {-53., 66.42544999995168}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-52.5, 48.717983150616476`}, {-52.5, 
          57.407365392441676`}}], 
         LineBox[{{-52.5, 57.407365392441676`}, {-52.5, 66.09674763426688}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-52., 47.70596412812455}, {-52., 56.72672753526791}}], 
         LineBox[{{-52., 56.72672753526791}, {-52., 65.74749094241128}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-51.5, 46.66525328227223}, {-51.5, 56.0207200118326}}], 
         LineBox[{{-51.5, 56.0207200118326}, {-51.5, 65.37618674139297}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-51., 45.597068774900606`}, {-51., 55.28916896119103}}], 
         LineBox[{{-51., 55.28916896119103}, {-51., 64.98126914748146}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-50.5, 44.50294221350997}, {-50.5, 54.5320299424681}}], 
         LineBox[{{-50.5, 54.5320299424681}, {-50.5, 64.56111767142623}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-50., 43.384752771279494`}, {-50., 53.749417292113414`}}], 
         LineBox[{{-50., 53.749417292113414`}, {-50., 64.11408181294733}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-49.5, 42.24476006858966}, {-49.5, 52.94163663271523}}], 
         LineBox[{{-49.5, 52.94163663271523}, {-49.5, 63.6385131968408}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-49., 41.08563417869991}, {-49., 52.10922023222376}}], 
         LineBox[{{-49., 52.10922023222376}, {-49., 63.13280628574761}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-48.5, 39.91048084323023}, {-48.5, 51.25296469963551}}], 
         LineBox[{{-48.5, 51.25296469963551}, {-48.5, 62.59544855604079}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-48., 38.72285980882623}, {-48., 50.37397027820715}}], 
         LineBox[{{-48., 50.37397027820715}, {-48., 62.02508074758808}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-47.5, 37.52679411926259}, {-47.5, 49.4736807681983}}], 
         LineBox[{{-47.5, 49.4736807681983}, {-47.5, 61.42056741713401}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-47., 36.32676821024514}, {-47., 48.55392288653069}}], 
         LineBox[{{-47., 48.55392288653069}, {-47., 60.78107756281624}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-46.5, 35.12771275352415}, {-46.5, 47.616943659994284`}}], 
         LineBox[{{-46.5, 47.616943659994284`}, {-46.5, 60.10617456646442}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-46., 33.93497438510699}, {-46., 46.66544426233394}}], 
         LineBox[{{-46., 46.66544426233394}, {-46., 59.395914139560894`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-45.5, 32.75426873940451}, {-45.5, 45.7026085556828}}], 
         LineBox[{{-45.5, 45.7026085556828}, {-45.5, 58.65094837196109}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-45., 31.59161561464277}, {-45., 44.73212449652453}}], 
         LineBox[{{-45., 44.73212449652453}, {-45., 57.872633378406285`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-44.5, 30.453255638934074`}, {-44.5, 43.7581965294622}}], 
         LineBox[{{-44.5, 43.7581965294622}, {-44.5, 57.06313741999032}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-44., 29.34554852019253}, {-44., 42.78554713205113}}], 
         LineBox[{{-44., 42.78554713205113}, {-44., 56.22554574390973}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-43.5, 28.274853879024132`}, {-43.5, 41.8194058028173}}], 
         LineBox[{{-43.5, 41.8194058028173}, {-43.5, 55.363957726610465`}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-43., 27.247396815053126`}, {-43., 40.86548401141796}}], 
         LineBox[{{-43., 40.86548401141796}, {-43., 54.4835712077828}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-42.5, 26.26912177377936}, {-42.5, 39.92993495944725}}], 
         LineBox[{{-42.5, 39.92993495944725}, {-42.5, 53.59074814511514}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-42., 25.3455399814774}, {-42., 39.0192974317377}}], 
         LineBox[{{-42., 39.0192974317377}, {-42., 52.693054881997995`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-41.5, 24.48157769135699}, {-41.5, 38.14042354359197}}], 
         LineBox[{{-41.5, 38.14042354359197}, {-41.5, 51.799269395826954`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-41., 23.68143467198927}, {-41., 37.300390794393564`}}], 
         LineBox[{{-41., 37.300390794393564`}, {-41., 50.91934691679786}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-40.5, 22.948452704993382`}, {-40.5, 
          36.506396277326886`}}], 
         LineBox[{{-40.5, 36.506396277326886`}, {-40.5, 
          50.064339849660385`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-40., 22.285081930520853`}, {-40., 35.76565487778772}}], 
         LineBox[{{-40., 35.76565487778772}, {-40., 49.24622782505458}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-39.5, 21.692768521604762`}, {-39.5, 35.08525226370637}}], 
         LineBox[{{-39.5, 35.08525226370637}, {-39.5, 48.477736005807984`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-39., 21.172038967319562`}, {-39., 34.47202607438561}}], 
         LineBox[{{-39., 34.47202607438561}, {-39., 47.772013181451655`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-38.5, 20.72259321635414}, {-38.5, 33.93242550779789}}], 
         LineBox[{{-38.5, 33.93242550779789}, {-38.5, 47.142257799241634`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-38., 20.343475564912286`}, {-38., 33.47237049369501}}], 
         LineBox[{{-38., 33.47237049369501}, {-38., 46.60126542247774}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-37.5, 20.033402578397258`}, {-37.5, 33.09713920563038}}], 
         LineBox[{{-37.5, 33.09713920563038}, {-37.5, 46.160875832863496`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-37., 19.790967910386435`}, {-37., 32.811215434285586`}}], 
         LineBox[{{-37., 32.811215434285586`}, {-37., 45.83146295818474}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-36.5, 19.615045641962006`}, {-36.5, 32.61820071160898}}], 
         LineBox[{{-36.5, 32.61820071160898}, {-36.5, 45.62135578125595}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-36., 19.505069737793626`}, {-36., 32.520717973256666`}}], 
         LineBox[{{-36., 32.520717973256666`}, {-36., 45.536366208719706`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-35.5, 19.461233616750974`}, {-35.5, 32.52033657879095}}], 
         LineBox[{{-35.5, 32.52033657879095}, {-35.5, 45.57943954083093}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-35., 19.48466995065551}, {-35., 32.617550606811456`}}], 
         LineBox[{{-35., 32.617550606811456`}, {-35., 45.7504312629674}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-34.5, 19.577266334856816`}, {-34.5, 32.81171970559811}}], 
         LineBox[{{-34.5, 32.81171970559811}, {-34.5, 46.0461730763394}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-34., 19.741565692584306`}, {-34., 33.10110038300068}}], 
         LineBox[{{-34., 33.10110038300068}, {-34., 46.46063507341705}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-33.5, 19.980496558552797`}, {-33.5, 33.48288625218519}}], 
         LineBox[{{-33.5, 33.48288625218519}, {-33.5, 46.98527594581758}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-33., 20.2969563902683}, {-33., 33.95324933653845}}], 
         LineBox[{{-33., 33.95324933653845}, {-33., 47.6095422828086}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-32.5, 20.693501785346605`}, {-32.5, 
          34.507438968896444`}}], 
         LineBox[{{-32.5, 34.507438968896444`}, {-32.5, 
          48.321376152446284`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-32., 21.172008601405818`}, {-32., 35.13988332524579}}], 
         LineBox[{{-32., 35.13988332524579}, {-32., 49.10775804908576}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-31.5, 21.733406387469415`}, {-31.5, 
          35.844311000953624`}}], 
         LineBox[{{-31.5, 35.844311000953624`}, {-31.5, 49.95521561443783}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-31., 22.377499778711098`}, {-31., 36.61388723399483}}], 
         LineBox[{{-31., 36.61388723399483}, {-31., 50.850274689278564`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-30.5, 23.10287263983589}, {-30.5, 37.441357833320495`}}], 
         LineBox[{{-30.5, 37.441357833320495`}, {-30.5, 
          51.779843026805096`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-30., 23.906870925376836`}, {-30., 38.319196445270954`}}], 
         LineBox[{{-30., 38.319196445270954`}, {-30., 52.73152196516507}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-29.5, 24.78565348120409}, {-29.5, 39.23975053774748}}], 
         LineBox[{{-29.5, 39.23975053774748}, {-29.5, 53.69384759429087}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-29., 25.734296785871145`}, {-29., 40.19538158752667}}], 
         LineBox[{{-29., 40.19538158752667}, {-29., 54.65646638918219}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-28.5, 26.746939382826362`}, {-28.5, 
          41.178595492446185`}}], 
         LineBox[{{-28.5, 41.178595492446185`}, {-28.5, 55.61025160206601}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-28., 27.816952549330253`}, {-28., 42.18215984757328}}], 
         LineBox[{{-28., 42.18215984757328}, {-28., 56.54736714581631}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-27.5, 28.937125249327284`}, {-27.5, 43.19920546007134}}], 
         LineBox[{{-27.5, 43.19920546007134}, {-27.5, 57.4612856708154}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-27., 30.099853198670466`}, {-27., 44.22331027697491}}], 
         LineBox[{{-27., 44.22331027697491}, {-27., 58.34676735527935}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-26.5, 31.297323702907573`}, {-26.5, 45.24856471735542}}], 
         LineBox[{{-26.5, 45.24856471735542}, {-26.5, 59.199805731803266`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-26., 32.521689689678475`}, {-26., 46.269618191803474`}}], 
         LineBox[{{-26., 46.269618191803474`}, {-26., 60.01754669392847}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-25.5, 33.765227990823725`}, {-25.5, 47.28170731932728}}], 
         LineBox[{{-25.5, 47.28170731932728}, {-25.5, 60.79818664783084}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-25., 35.020478406182434`}, {-25., 48.28066698346304}}], 
         LineBox[{{-25., 48.28066698346304}, {-25., 61.54085556074365}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-24.5, 36.28036138896973}, {-24.5, 49.26292588299911}}], 
         LineBox[{{-24.5, 49.26292588299911}, {-24.5, 62.245490377028496`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-24., 37.53827332566568}, {-24., 50.225488614836046`}}], 
         LineBox[{{-24., 50.225488614836046`}, {-24., 62.91270390400641}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-23.5, 38.78815933994751}, {-23.5, 51.16590657284707}}], 
         LineBox[{{-23.5, 51.16590657284707}, {-23.5, 63.54365380574663}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-23., 40.02456433287559}, {-23., 52.082240061233996`}}], 
         LineBox[{{-23., 52.082240061233996`}, {-23., 64.1399157895924}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-22.5, 41.24266358728639}, {-22.5, 52.97301401495225}}], 
         LineBox[{{-22.5, 52.97301401495225}, {-22.5, 64.70336444261811}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-22., 42.43827472459595}, {-22., 53.83716960994373}}], 
         LineBox[{{-22., 53.83716960994373}, {-22., 65.23606449529152}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-21.5, 43.60785312227343}, {-21.5, 54.67401385248534}}], 
         LineBox[{{-21.5, 54.67401385248534}, {-21.5, 65.74017458269725}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-21., 44.748473098002286`}, {-21., 55.48316898211475}}], 
         LineBox[{{-21., 55.48316898211475}, {-21., 66.21786486622722}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-20.5, 45.857797260863336`}, {-20.5, 
          56.264523228681114`}}], 
         LineBox[{{-20.5, 56.264523228681114`}, {-20.5, 66.67124919649889}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-20., 46.93403643892027}, {-20., 57.01818415215284}}], 
         LineBox[{{-20., 57.01818415215284}, {-20., 67.10233186538541}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-19.5, 47.9759025324899}, {-19.5, 57.744435482541185`}}], 
         LineBox[{{-19.5, 57.744435482541185`}, {-19.5, 67.51296843259247}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-19., 48.982556526460584`}, {-19., 58.443698082109535`}}], 
         LineBox[{{-19., 58.443698082109535`}, {-19., 67.90483963775849}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-18.5, 49.953553733736356`}, {-18.5, 59.1164953847444}}], 
         LineBox[{{-18.5, 59.1164953847444}, {-18.5, 68.27943703575244}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-18., 50.88878814343924}, {-18., 59.76342343604868}}], 
         LineBox[{{-18., 59.76342343604868}, {-18., 68.63805872865812}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-17.5, 51.78843751891121}, {-17.5, 60.38512546691376}}], 
         LineBox[{{-17.5, 60.38512546691376}, {-17.5, 68.98181341491632}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-17., 52.65289994586369}, {-17., 60.98226949940482}}], 
         LineBox[{{-17., 60.98226949940482}, {-17., 69.31163905294595}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-16.5, 53.48278713717346}, {-16.5, 61.5555364183625}}], 
         LineBox[{{-16.5, 61.5555364183625}, {-16.5, 69.62828569955154}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-16., 54.27881572151258}, {-16., 62.10559869511857}}], 
         LineBox[{{-16., 62.10559869511857}, {-16., 69.93238166872457}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-15.5, 55.04180770390356}, {-15.5, 62.63311511830774}}], 
         LineBox[{{-15.5, 62.63311511830774}, {-15.5, 70.22442253271193}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-15., 55.77264489599763}, {-15., 63.13872191937198}}], 
         LineBox[{{-15., 63.13872191937198}, {-15., 70.50479894274633}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-14.5, 56.472238436740376`}, {-14.5, 63.62302742220219}}], 
         LineBox[{{-14.5, 63.62302742220219}, {-14.5, 70.773816407664}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-14., 57.141503376344595`}, {-14., 64.0866085700783}}], 
         LineBox[{{-14., 64.0866085700783}, {-14., 71.03171376381201}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-13.5, 57.78133808052858}, {-13.5, 64.53000895846917}}], 
         LineBox[{{-13.5, 64.53000895846917}, {-13.5, 71.27867983640975}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-13., 58.392608097168065`}, {-13., 64.95373804505284}}], 
         LineBox[{{-13., 64.95373804505284}, {-13., 71.51486799293762}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-12.5, 58.97613405191966}, {-12.5, 65.3582712534788}}], 
         LineBox[{{-12.5, 65.3582712534788}, {-12.5, 71.74040845503795}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-12., 59.532705557547956`}, {-12., 65.74405267072153}}], 
         LineBox[{{-12., 65.74405267072153}, {-12., 71.9553997838951}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-11.5, 60.062980465913014`}, {-11.5, 66.11148799750598}}], 
         LineBox[{{-11.5, 66.11148799750598}, {-11.5, 72.15999552909894}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-11., 60.56763099103048}, {-11., 66.4609590937007}}], 
         LineBox[{{-11., 66.4609590937007}, {-11., 72.3542871963709}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-10.5, 61.04724135810921}, {-10.5, 66.79281670086239}}], 
         LineBox[{{-10.5, 66.79281670086239}, {-10.5, 72.53839204361556}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-10., 61.50233437572459}, {-10., 67.10738448470009}}], 
         LineBox[{{-10., 67.10738448470009}, {-10., 72.7124345936756}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-9.5, 61.93337371325591}, {-9.5, 67.40496080179591}}], 
         LineBox[{{-9.5, 67.40496080179591}, {-9.5, 72.87654789033591}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-9., 62.34076715474728}, {-9., 67.68582041592794}}], 
         LineBox[{{-9., 67.68582041592794}, {-9., 73.03087367710859}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-8.5, 62.72483104206579}, {-8.5, 67.9502133070043}}], 
         LineBox[{{-8.5, 67.9502133070043}, {-8.5, 73.17559557194282}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-8., 63.08596655035915}, {-8., 68.19837850727549}}], 
         LineBox[{{-8., 68.19837850727549}, {-8., 73.31079046419183}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-7.5, 63.42438830324194}, {-7.5, 68.43052560172062}}], 
         LineBox[{{-7.5, 68.43052560172062}, {-7.5, 73.4366629001993}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-7., 63.74032142074145}, {-7., 68.64684997103454}}], 
         LineBox[{{-7., 68.64684997103454}, {-7., 73.55337852132763}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-6.5, 64.03395631859914}, {-6.5, 68.84753028390911}}], 
         LineBox[{{-6.5, 68.84753028390911}, {-6.5, 73.66110424921908}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-6., 64.3054527527452}, {-6., 69.03272948045822}}], 
         LineBox[{{-6., 69.03272948045822}, {-6., 73.76000620817123}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-5.5, 64.55494348284326}, {-5.5, 69.20259562736454}}], 
         LineBox[{{-5.5, 69.20259562736454}, {-5.5, 73.85024777188583}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-5., 64.78253750680508}, {-5., 69.35726265364967}}], 
         LineBox[{{-5., 69.35726265364967}, {-5., 73.93198780049426}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-4.5, 64.98832286005148}, {-4.5, 69.49685097799218}}], 
         LineBox[{{-4.5, 69.49685097799218}, {-4.5, 74.00537909593288}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-4., 65.1723690129904}, {-4., 69.62146803983748}}], 
         LineBox[{{-4., 69.62146803983748}, {-4., 74.07056706668456}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3.5, 65.334728934159}, {-3.5, 69.73120874717468}}], 
         LineBox[{{-3.5, 69.73120874717468}, {-3.5, 74.12768856019035}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3., 65.47544091098155}, {-3., 69.82615585380894}}], 
         LineBox[{{-3., 69.82615585380894}, {-3., 74.17687079663634}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2.5, 65.59453023178699}, {-2.5, 69.90638027825304}}], 
         LineBox[{{-2.5, 69.90638027825304}, {-2.5, 74.21823032471909}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2., 65.69201082934313}, {-2., 69.97194137504671}}], 
         LineBox[{{-2., 69.97194137504671}, {-2., 74.25187192075029}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1.5, 65.76788696703866}, {-1.5, 70.02288716746499}}], 
         LineBox[{{-1.5, 70.02288716746499}, {-1.5, 74.27788736789131}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1., 65.82215501545957}, {-1., 70.05925454831257}}], 
         LineBox[{{-1., 70.05925454831257}, {-1., 74.29635408116556}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-0.5, 65.85480532301159}, {-0.5, 70.08106945296606}}], 
         LineBox[{{-0.5, 70.08106945296606}, {-0.5, 74.30733358292053}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{0., 65.865824134848}, {0., 70.08834700618426}}], 
         LineBox[{{0., 70.08834700618426}, {0., 74.31086987752053}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{0.5, 65.85519546639993}, {0.5, 70.08109164163825}}], 
         LineBox[{{0.5, 70.08109164163825}, {0.5, 74.30698781687657}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1., 65.82290279811558}, {1., 70.05929719078219}}], 
         LineBox[{{1., 70.05929719078219}, {1., 74.2956915834488}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1.5, 65.76893043286293}, {1.5, 70.02294693574639}}], 
         LineBox[{{1.5, 70.02294693574639}, {1.5, 74.27696343862985}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2., 65.6932643510289}, {2., 69.97201361949384}}], 
         LineBox[{{2., 69.97201361949384}, {2., 74.25076288795877}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2.5, 65.59589241246748}, {2.5, 69.90645940561247}}], 
         LineBox[{{2.5, 69.90645940561247}, {2.5, 74.21702639875745}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3., 65.47680378768833}, {3., 69.8262357798265}}], 
         LineBox[{{3., 69.8262357798265}, {3., 74.17566777196468}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3.5, 65.33596980746223}, {3.5, 69.73128233358412}}], 
         LineBox[{{3.5, 69.73128233358412}, {3.5, 74.126594859706}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{4., 65.17340714567774}, {4., 69.62153038953038}}], 
         LineBox[{{4., 69.62153038953038}, {4., 74.06965363338301}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{4.5, 64.9890868329984}, {4.5, 69.4968975169751}}], 
         LineBox[{{4.5, 69.4968975169751}, {4.5, 74.0047082009518}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{5., 64.78298120511276}, {5., 69.35729010740629}}], 
         LineBox[{{5., 69.35729010740629}, {5., 73.93159900969981}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{5.5, 64.55504887550552}, {5.5, 69.20260226002387}}], 
         LineBox[{{5.5, 69.20260226002387}, {5.5, 73.85015564454221}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{6., 64.30523001698867}, {6., 69.03271520503388}}], 
         LineBox[{{6., 69.03271520503388}, {6., 73.76020039307909}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{6.5, 64.03344144745718}, {6.5, 68.84749663675294}}], 
         LineBox[{{6.5, 68.84749663675294}, {6.5, 73.6615518260487}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{7., 63.73957168830532}, {7., 68.64679995525377}}], 
         LineBox[{{7., 68.64679995525377}, {7., 73.55402822220222}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{7.5, 63.42347614262374}, {7.5, 68.43046341528301}}], 
         LineBox[{{7.5, 68.43046341528301}, {7.5, 73.43745068794229}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{8., 63.084972510720156`}, {8., 68.19830918091775}}], 
         LineBox[{{8., 68.19830918091775}, {8., 73.31164585111534}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{8.5, 62.72383652800323}, {8.5, 67.95014228407591}}], 
         LineBox[{{8.5, 67.95014228407591}, {8.5, 73.17644804014859}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{9., 62.33979808038816}, {9., 67.68574948483196}}], 
         LineBox[{{9., 67.68574948483196}, {9., 73.03170088927575}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{9.5, 61.93253773028469}, {9.5, 67.40489803188346}}], 
         LineBox[{{9.5, 67.40489803188346}, {9.5, 72.87725833348223}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{10., 61.501683676337215`}, {10., 67.1073343229324}}], 
         LineBox[{{10., 67.1073343229324}, {10., 72.71298496952758}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{10.5, 61.04680917572486}, {10.5, 66.7927824677322}}], 
         LineBox[{{10.5, 66.7927824677322}, {10.5, 72.53875575973953}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{11., 60.567430480945845`}, {11., 66.46094276172015}}], 
         LineBox[{{11., 66.46094276172015}, {11., 72.35445504249445}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{11.5, 60.06289622805443}, {11.5, 66.11148093658086}}], 
         LineBox[{{11.5, 66.11148093658086}, {11.5, 72.1600656451073}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{12., 59.5328311844732}, {12., 65.74406351501946}}], 
         LineBox[{{12., 65.74406351501946}, {12., 71.95529584556573}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{12.5, 58.97646493809528}, {12.5, 65.3583006889831}}], 
         LineBox[{{12.5, 65.3583006889831}, {12.5, 71.74013643987092}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{13., 58.393078155631116`}, {13., 64.95378116926854}}], 
         LineBox[{{13., 64.95378116926854}, {13., 71.51448418290596}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{13.5, 57.7818972005808}, {13.5, 64.53006189418164}}], 
         LineBox[{{13.5, 64.53006189418164}, {13.5, 71.27822658778248}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{14., 57.14209969681517}, {14., 64.08666687307772}}], 
         LineBox[{{14., 64.08666687307772}, {14., 71.03123404934026}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{14.5, 56.47282274268755}, {14.5, 63.623086456871306`}}], 
         LineBox[{{14.5, 63.623086456871306`}, {14.5, 70.77335017105506}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{15., 55.77317433285535}, {15., 63.13877723133378}}], 
         LineBox[{{15., 63.13877723133378}, {15., 70.50438012981222}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{15.5, 55.04224855790959}, {15.5, 62.63316277380601}}], 
         LineBox[{{15.5, 62.63316277380601}, {15.5, 70.22407698970244}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{16., 54.279145124831395`}, {16., 62.10563556108477}}], 
         LineBox[{{16., 62.10563556108477}, {16., 69.93212599733813}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{16.5, 53.48299366770793}, {16.5, 61.555560363405114`}}], 
         LineBox[{{16.5, 61.555560363405114`}, {16.5, 69.6281270591023}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{17., 52.65298319462212}, {17., 60.98227950359677}}], 
         LineBox[{{17., 60.98227950359677}, {17., 69.31157581257142}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{17.5, 51.78839684349944}, {17.5, 60.38512039783176}}], 
         LineBox[{{17.5, 60.38512039783176}, {17.5, 68.98184395216408}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{18., 50.88865190137604}, {18., 59.76340582037254}}], 
         LineBox[{{18., 59.76340582037254}, {18., 68.63815973936904}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{18.5, 49.953344786322354`}, {18.5, 59.116467344241975`}}], 
         LineBox[{{18.5, 59.116467344241975`}, {18.5, 68.27958990216159}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{19., 48.98230041039068}, {19., 58.44366239724029}}], 
         LineBox[{{19., 58.44366239724029}, {19., 67.9050243840899}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{19.5, 47.97562504850755}, {19.5, 57.74439533261951}}], 
         LineBox[{{19.5, 57.74439533261951}, {19.5, 67.51316561673147}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{20., 46.93376154540664}, {20., 57.01814284069833}}], 
         LineBox[{{20., 57.01814284069833}, {20., 67.10252413599002}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{20.5, 45.857545412567525`}, {20.5, 56.26448391728992}}], 
         LineBox[{{20.5, 56.26448391728992}, {20.5, 66.67142242201231}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{21., 44.74826010958976}, {21., 55.483134453934774`}}], 
         LineBox[{{21., 55.483134453934774`}, {21., 66.21800879827978}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{21.5, 43.607689577108104`}, {21.5, 54.67398632248977}}], 
         LineBox[{{21.5, 54.67398632248977}, {21.5, 65.74028306787143}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{22., 42.43816589708118}, {22., 53.83715059411828}}], 
         LineBox[{{22., 53.83715059411828}, {22., 65.23613529115538}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{22.5, 41.24260551589329}, {22.5, 52.973003486922025`}}], 
         LineBox[{{22.5, 52.973003486922025`}, {22.5, 64.70340145795076}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{23., 40.024558254347006`}, {23., 52.08223891852998}}], 
         LineBox[{{23., 52.08223891852998}, {23., 64.13991958271296}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{23.5, 38.788198172186235`}, {23.5, 51.16591413701893}}], 
         LineBox[{{23.5, 51.16591413701893}, {23.5, 63.543630101851626`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{24., 37.53834763371486}, {24., 50.225503600050274`}}], 
         LineBox[{{24., 50.225503600050274`}, {24., 62.91265956638569}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{24.5, 36.28045915144041}, {24.5, 49.26294627330164}}], 
         LineBox[{{24.5, 49.26294627330164}, {24.5, 62.24543339516286}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{25., 35.020590488593676`}, {25., 48.28069113375699}}], 
         LineBox[{{25., 48.28069113375699}, {25., 61.5407917789203}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{25.5, 33.76534396555295}, {25.5, 47.28173310242571}}], 
         LineBox[{{25.5, 47.28173310242571}, {25.5, 60.79812223929847}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{26., 32.521800364813686`}, {26., 46.269643543554224`}}], 
         LineBox[{{26., 46.269643543554224`}, {26., 60.01748672229476}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{26.5, 31.29742161476093}, {26.5, 45.24858779156624}}], 
         LineBox[{{26.5, 45.24858779156624}, {26.5, 59.199753968371546`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{27., 30.0999329477237}, {27., 44.22332958104895}}], 
         LineBox[{{27., 44.22332958104895}, {27., 58.3467262143742}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{27.5, 28.9371822441738}, {27.5, 43.1992196063621}}], 
         LineBox[{{27.5, 43.1992196063621}, {27.5, 57.4612569685504}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{28., 27.816985750916466`}, {28., 42.18216828204778}}], 
         LineBox[{{28., 42.18216828204778}, {28., 56.5473508131791}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{28.5, 26.746949618098526`}, {28.5, 41.1785981486452}}], 
         LineBox[{{28.5, 41.1785981486452}, {28.5, 55.610246679191874`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{29., 25.73428641870921}, {29., 40.19537884456777}}], 
         LineBox[{{29., 40.19537884456777}, {29., 54.65647127042633}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{29.5, 24.785626026417436`}, {29.5, 39.23974314706126}}], 
         LineBox[{{29.5, 39.23974314706126}, {29.5, 53.69386026770509}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{30., 23.906830641389664`}, {30., 38.319185435036395`}}], 
         LineBox[{{30., 38.319185435036395`}, {30., 52.73154022868313}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{30.5, 23.102824130746868`}, {30.5, 37.44134440053431}}], 
         LineBox[{{30.5, 37.44134440053431}, {30.5, 51.77986467032176}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{31., 22.37744763026985}, {31., 36.61387263414791}}], 
         LineBox[{{31., 36.61387263414791}, {31., 50.85029763802597}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{31.5, 21.73335492314692}, {31.5, 35.84429646375417}}], 
         LineBox[{{31.5, 35.84429646375417}, {31.5, 49.95523800436142}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{32., 21.17196141737538}, {32., 35.13986990452955}}], 
         LineBox[{{32., 35.13986990452955}, {32., 49.107778391683716`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{32.5, 20.693461799878246`}, {32.5, 34.507427537988114`}}], 
         LineBox[{{32.5, 34.507427537988114`}, {32.5, 48.32139327609798}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{33., 20.29692565144731}, {33., 33.953240519427354`}}], 
         LineBox[{{33., 33.953240519427354`}, {33., 47.6095553874074}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{33.5, 19.980478414172374`}, {33.5, 33.482881037943336`}}], 
         LineBox[{{33.5, 33.482881037943336`}, {33.5, 46.9852836617143}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{34., 19.741559866058623`}, {34., 33.1010987076107}}], 
         LineBox[{{34., 33.1010987076107}, {34., 46.46063754916278}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{34.5, 19.57726877603069}, {34.5, 32.81172040723297}}], 
         LineBox[{{34.5, 32.81172040723297}, {34.5, 46.046172038435245`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{35., 19.48465469947573}, {35., 32.61754622888567}}], 
         LineBox[{{35., 32.61754622888567}, {35., 45.75043775829562}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{35.5, 19.461214367212868`}, {35.5, 32.520331063545214`}}], 
         LineBox[{{35.5, 32.520331063545214`}, {35.5, 45.57944775987756}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{36., 19.505021397999123`}, {36., 32.52070415629004}}], 
         LineBox[{{36., 32.52070415629004}, {36., 45.53638691458095}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{36.5, 19.614991196313742`}, {36.5, 32.6181851933046}}], 
         LineBox[{{36.5, 32.6181851933046}, {36.5, 45.62137919029546}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{37., 19.790912150583154`}, {37., 32.811199593478506`}}], 
         LineBox[{{37., 32.811199593478506`}, {37., 45.83148703637386}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{37.5, 20.033349795278255`}, {37.5, 33.097124267751056`}}], 
         LineBox[{{37.5, 33.097124267751056`}, {37.5, 46.16089874022386}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{38., 20.343428949269374`}, {38., 33.47235736073566}}], 
         LineBox[{{38., 33.47235736073566}, {38., 46.60128577220194}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{38.5, 20.72254289770545}, {38.5, 33.93241140788633}}], 
         LineBox[{{38.5, 33.93241140788633}, {38.5, 47.1422799180672}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{39., 21.172002841151926`}, {39., 34.47201601665678}}], 
         LineBox[{{39., 34.47201601665678}, {39., 47.77202919216164}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{39.5, 21.692747428789595`}, {39.5, 35.08524643659189}}], 
         LineBox[{{39.5, 35.08524643659189}, {39.5, 48.47774544439418}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{40., 22.285075502484965`}, {40., 35.765653118188595`}}], 
         LineBox[{{40., 35.765653118188595`}, {40., 49.246230733892226`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{40.5, 22.948459553660665`}, {40.5, 36.50639813201688}}], 
         LineBox[{{40.5, 36.50639813201688}, {40.5, 50.0643367103731}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{41., 23.68143918709891}, {41., 37.30039200201066}}], 
         LineBox[{{41., 37.30039200201066}, {41., 50.91934481692241}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{41.5, 24.481592176230226`}, {41.5, 38.14042736307802}}], 
         LineBox[{{41.5, 38.14042736307802}, {41.5, 51.799262549925814`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{42., 25.34555658550416}, {42., 39.019301740452576`}}], 
         LineBox[{{42., 39.019301740452576`}, {42., 52.693046895401}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{42.5, 26.269139090380374`}, {42.5, 39.92993937361885}}], 
         LineBox[{{42.5, 39.92993937361885}, {42.5, 53.59073965685732}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{43., 27.247413547031883`}, {43., 40.86548819354944}}], 
         LineBox[{{43., 40.86548819354944}, {43., 54.483562840066995`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{43.5, 28.274868914119907`}, {43.5, 41.81940948108693}}], 
         LineBox[{{43.5, 41.81940948108693}, {43.5, 55.36395004805395}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{44., 29.34556098615454}, {44., 42.78555011187925}}], 
         LineBox[{{44., 42.78555011187925}, {44., 56.22553923760397}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{44.5, 30.453264936949267`}, {44.5, 43.75819869740319}}], 
         LineBox[{{44.5, 43.75819869740319}, {44.5, 57.06313245785711}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{45., 31.591621431245322`}, {45., 44.73212581723696}}], 
         LineBox[{{45., 44.73212581723696}, {45., 57.8726302032286}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{45.5, 32.754271038183774`}, {45.5, 45.70260906318309}}], 
         LineBox[{{45.5, 45.70260906318309}, {45.5, 58.650947088182406`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{46., 33.934973380577134`}, {46., 46.665444047030626`}}], 
         LineBox[{{46., 46.665444047030626`}, {46., 59.39591471348412}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{46.5, 35.127708870385646`}, {46.5, 47.61694285313178}}], 
         LineBox[{{46.5, 47.61694285313178}, {46.5, 60.10617683587792}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{47., 36.326762031916715`}, {47., 48.55392164365391}}], 
         LineBox[{{47., 48.55392164365391}, {47., 60.7810812553911}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{47.5, 37.52678632996853}, {47.5, 49.473679253105914`}}], 
         LineBox[{{47.5, 49.473679253105914`}, {47.5, 61.4205721762433}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{48., 38.722851133674155`}, {48., 50.373968648621506`}}], 
         LineBox[{{48., 50.373968648621506`}, {48., 62.02508616356886}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{48.5, 39.910471990601096`}, {48.5, 51.252963095512}}], 
         LineBox[{{48.5, 51.252963095512}, {48.5, 62.59545420042291}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{49., 41.08562578891055}, {49., 52.10921876728666}}], 
         LineBox[{{49., 52.10921876728666}, {49., 63.13281174566278}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{49.5, 42.244752672192064`}, {49.5, 52.94163538946852}}], 
         LineBox[{{49.5, 52.94163538946852}, {49.5, 63.63851810674498}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{50., 43.38474675956495}, {50., 53.74941632026112}}], 
         LineBox[{{50., 53.74941632026112}, {50., 64.11408588095729}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{50.5, 44.50293782283036}, {50.5, 54.532029260408684`}}], 
         LineBox[{{50.5, 54.532029260408684`}, {50.5, 64.56112069798701}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{51., 45.5970660853503}, {51., 55.289168560038604`}}], 
         LineBox[{{51., 55.289168560038604`}, {51., 64.98127103472692}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{51.5, 46.665252230154834`}, {51.5, 56.02071986127243}}], 
         LineBox[{{51.5, 56.02071986127243}, {51.5, 65.37618749239003}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{52., 47.705964530521605`}, {52., 56.726727590478056`}}], 
         LineBox[{{52., 56.726727590478056`}, {52., 65.74749065043451}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{52.5, 48.71798473935659}, {52.5, 57.40736560130474}}], 
         LineBox[{{52.5, 57.40736560130474}, {52.5, 66.0967464632529}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{53., 49.70037399577025}, {53., 58.062911077011314`}}], 
         LineBox[{{53., 58.062911077011314`}, {53., 66.42544815825238}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{53.5, 50.65243954322645}, {53.5, 58.693721635799335`}}], 
         LineBox[{{53.5, 58.693721635799335`}, {53.5, 66.73500372837222}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{54., 51.57370253652864}, {54., 59.3002154530423}}], 
         LineBox[{{54., 59.3002154530423}, {54., 67.02672836955595}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{54.5, 52.463866697883596`}, {54.5, 59.882854125243014`}}], 
         LineBox[{{54.5, 59.882854125243014`}, {54.5, 67.30184155260244}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{55., 53.322787136384804`}, {55., 60.4421279556062}}], 
         LineBox[{{55., 60.4421279556062}, {55., 67.5614687748276}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{55.5, 54.1504383519329}, {55.5, 60.978543340086375`}}], 
         LineBox[{{55.5, 60.978543340086375`}, {55.5, 67.80664832823985}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{56., 54.94688038293435}, {56., 61.492611971014476`}}], 
         LineBox[{{56., 61.492611971014476`}, {56., 68.0383435590946}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{56.5, 55.712222287412615`}, {56.5, 61.98484164346514}}], 
         LineBox[{{56.5, 61.98484164346514}, {56.5, 68.25746099951766}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{57., 56.44658269397236}, {57., 62.4557285335776}}], 
         LineBox[{{57., 62.4557285335776}, {57., 68.46487437318284}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{57.5, 57.15004799756088}, {57.5, 62.90575090127151}}], 
         LineBox[{{57.5, 62.90575090127151}, {57.5, 68.66145380498213}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{58., 57.8226298248062}, {58., 63.33536423465591}}], 
         LineBox[{{58., 63.33536423465591}, {58., 68.84809864450563}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{58.5, 58.46422452193629}, {58.5, 63.744997884501174`}}], 
         LineBox[{{58.5, 63.744997884501174`}, {58.5, 69.02577124706606}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{59., 59.07457845043943}, {59., 64.13505322417186}}], 
         LineBox[{{59., 64.13505322417186}, {59., 69.19552799790428}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{59.5, 59.65326361011263}, {59.5, 64.5059033108643}}], 
         LineBox[{{59.5, 64.5059033108643}, {59.5, 69.35854301161596}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{60., 60.19966833010494}, {60., 64.85789392453427}}], 
         LineBox[{{60., 64.85789392453427}, {60., 69.51611951896359}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{60.5, 60.71300725658496}, {60.5, 65.19134573735963}}], 
         LineBox[{{60.5, 65.19134573735963}, {60.5, 69.6696842181343}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{61., 61.19235341661624}, {61., 65.50655724202502}}], 
         LineBox[{{61., 65.50655724202502}, {61., 69.8207610674338}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{61.5, 61.63669261357777}, {61.5, 65.80380796823827}}], 
         LineBox[{{61.5, 65.80380796823827}, {61.5, 69.97092332289877}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{62., 62.044996847431115`}, {62., 66.08336146915057}}], 
         LineBox[{{62., 66.08336146915057}, {62., 70.12172609087003}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{62.5, 62.416309236914884`}, {62.5, 66.34546758172557}}], 
         LineBox[{{62.5, 66.34546758172557}, {62.5, 70.27462592653626}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{63., 62.74982894069042}, {63., 66.59036356538775}}], 
         LineBox[{{63., 66.59036356538775}, {63., 70.43089819008507}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{63.5, 63.04498221359601}, {63.5, 66.81827389514572}}], 
         LineBox[{{63.5, 66.81827389514572}, {63.5, 70.59156557669544}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{64., 63.301466486456206`}, {64., 67.02940870782778}}], 
         LineBox[{{64., 67.02940870782778}, {64., 70.75735092919936}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{64.5, 63.51925905949258}, {64.5, 67.22396113981827}}], 
         LineBox[{{64.5, 67.22396113981827}, {64.5, 70.92866322014396}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{65., 63.698590019787275`}, {65., 67.40210401131777}}], 
         LineBox[{{65., 67.40210401131777}, {65., 71.10561800284827}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{65.5, 63.839888017442405`}, {65.5, 67.56398646519531}}], 
         LineBox[{{65.5, 67.56398646519531}, {65.5, 71.28808491294822}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{66., 63.94371435777619}, {66., 67.70973122527946}}], 
         LineBox[{{66., 67.70973122527946}, {66., 71.47574809278272}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{66.5, 64.01070289802888}, {66.5, 67.83943308163347}}], 
         LineBox[{{66.5, 67.83943308163347}, {66.5, 71.66816326523806}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{67., 64.04151978872777}, {67., 67.95315904078701}}], 
         LineBox[{{67., 67.95315904078701}, {67., 71.86479829284626}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{67.5, 64.03684964046187}, {67.5, 68.05095031980946}}], 
         LineBox[{{67.5, 68.05095031980946}, {67.5, 72.06505099915705}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{68., 63.99740602228055}, {68., 68.13282605550386}}], 
         LineBox[{{68., 68.13282605550386}, {68., 72.26824608872717}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{68.5, 63.92395714991835}, {68.5, 68.19878829665284}}], 
         LineBox[{{68.5, 68.19878829665284}, {68.5, 72.47361944338732}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{69., 63.817354063764334`}, {69., 68.24882760348953}}], 
         LineBox[{{69., 68.24882760348953}, {69., 72.68030114321473}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{69.5, 63.67854899808045}, {69.5, 68.28292844198494}}], 
         LineBox[{{69.5, 68.28292844198494}, {69.5, 72.88730788588941}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{70., 63.5085952441883}, {70., 68.30107356154556}}], 
         LineBox[{{70., 68.30107356154556}, {70., 73.09355187890283}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{70.5, 63.308625135237705`}, {70.5, 68.30324668993327}}], 
         LineBox[{{70.5, 68.30324668993327}, {70.5, 73.29786824462884}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{71., 63.07980823589286}, {71., 68.28943314912406}}], 
         LineBox[{{71., 68.28943314912406}, {71., 73.49905806235527}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{71.5, 62.82329616176539}, {71.5, 68.2596183472821}}], 
         LineBox[{{71.5, 68.2596183472821}, {71.5, 73.69594053279882}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{72., 62.5401609053282}, {72., 68.21378431474547}}], 
         LineBox[{{72., 68.21378431474547}, {72., 73.88740772416273}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{72.5, 62.23133779045432}, {72.5, 68.15190502019117}}], 
         LineBox[{{72.5, 68.15190502019117}, {72.5, 74.07247224992801}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{73., 61.897605966897046`}, {73., 68.0739433677252}}], 
         LineBox[{{73., 68.0739433677252}, {73., 74.25028076855337}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{73.5, 61.53954228176254}, {73.5, 67.9798453171432}}], 
         LineBox[{{73.5, 67.9798453171432}, {73.5, 74.42014835252387}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{74., 61.15753144993486}, {74., 67.86953813203718}}], 
         LineBox[{{74., 67.86953813203718}, {74., 74.5815448141395}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{74.5, 60.75178995890215}, {74.5, 67.7429302513081}}], 
         LineBox[{{74.5, 67.7429302513081}, {74.5, 74.73407054371404}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{75., 60.32238033757298}, {75., 67.59991097429716}}], 
         LineBox[{{75., 67.59991097429716}, {75., 74.87744161102134}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{75.5, 59.86937084211985}, {75.5, 67.44036540075567}}], 
         LineBox[{{75.5, 67.44036540075567}, {75.5, 75.01135995939148}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{76., 59.39275579575975}, {76., 67.26416815701394}}], 
         LineBox[{{76., 67.26416815701394}, {76., 75.13558051826814}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{76.5, 58.89259357520865}, {76.5, 67.0711991631462}}], 
         LineBox[{{76.5, 67.0711991631462}, {76.5, 75.24980475108376}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{77., 58.36903705963446}, {77., 66.86135057209826}}], 
         LineBox[{{77., 66.86135057209826}, {77., 75.35366408456207}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{77.5, 57.822366420013644`}, {77.5, 66.63453470401411}}], 
         LineBox[{{77.5, 66.63453470401411}, {77.5, 75.4467029880146}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{78., 57.253004811614176`}, {78., 66.39069059011806}}], 
         LineBox[{{78., 66.39069059011806}, {78., 75.52837636862193}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{78.5, 56.66145754673376}, {78.5, 66.12978112132929}}], 
         LineBox[{{78.5, 66.12978112132929}, {78.5, 75.59810469592482}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{79., 56.048545506077566`}, {79., 65.85182650108392}}], 
         LineBox[{{79., 65.85182650108392}, {79., 75.65510749609028}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{79.5, 55.415001348420205`}, {79.5, 65.55685820576457}}], 
         LineBox[{{79.5, 65.55685820576457}, {79.5, 75.69871506310893}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{80., 54.76168825731219}, {80., 65.24494834172499}}], 
         LineBox[{{80., 65.24494834172499}, {80., 75.7282084261378}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{80.5, 54.08953877838039}, {80.5, 64.91620468665383}}], 
         LineBox[{{80.5, 64.91620468665383}, {80.5, 75.74287059492727}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{81., 53.399490517158185`}, {81., 64.57076370998602}}], 
         LineBox[{{81., 64.57076370998602}, {81., 75.74203690281387}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{81.5, 52.69251116898355}, {81.5, 64.20879561045119}}], 
         LineBox[{{81.5, 64.20879561045119}, {81.5, 75.72508005191884}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{82., 51.96958506686545}, {82., 63.830504291707285`}}], 
         LineBox[{{82., 63.830504291707285`}, {82., 75.69142351654912}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{82.5, 51.2317245338877}, {82.5, 63.43613131145228}}], 
         LineBox[{{82.5, 63.43613131145228}, {82.5, 75.64053808901686}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{83., 50.47998667190922}, {83., 63.02596138734044}}], 
         LineBox[{{83., 63.02596138734044}, {83., 75.57193610277166}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{83.5, 49.71549503809118}, {83.5, 62.6003294833933}}], 
         LineBox[{{83.5, 62.6003294833933}, {83.5, 75.48516392869543}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{84., 48.93946127391444}, {84., 62.159628658571656`}}], 
         LineBox[{{84., 62.159628658571656`}, {84., 75.37979604322886}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{84.5, 48.15320406135089}, {84.5, 61.70431805346081}}], 
         LineBox[{{84.5, 61.70431805346081}, {84.5, 75.25543204557073}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{85., 47.35816213460598}, {85., 61.23493015645422}}], 
         LineBox[{{85., 61.23493015645422}, {85., 75.11169817830245}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{85.5, 46.55589952541829}, {85.5, 60.752076648568}}], 
         LineBox[{{85.5, 60.752076648568}, {85.5, 74.9482537717177}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{86., 45.748102349935834`}, {86., 60.256452304166515`}}], 
         LineBox[{{86., 60.256452304166515`}, {86., 74.7648022583972}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{86.5, 44.93656761091164}, {86.5, 59.74883667465537}}], 
         LineBox[{{86.5, 59.74883667465537}, {86.5, 74.5611057383991}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{87., 44.12318545862754}, {87., 59.230093551001474`}}], 
         LineBox[{{87., 59.230093551001474`}, {87., 74.3370016433754}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{87.5, 43.30991700744944}, {87.5, 58.70116844589971}}], 
         LineBox[{{87.5, 58.70116844589971}, {87.5, 74.09241988434998}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{88., 42.498770085388514`}, {88., 58.163084521809246`}}], 
         LineBox[{{88., 58.163084521809246`}, {88., 73.82739895822998}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{88.5, 41.69177520828512}, {88.5, 57.616937493590356`}}], 
         LineBox[{{88.5, 57.616937493590356`}, {88.5, 73.54209977889559}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{89., 40.890963678763725`}, {89., 57.06389004586443}}], 
         LineBox[{{89., 57.06389004586443}, {89., 73.23681641296514}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{89.5, 40.09834911027751}, {89.5, 56.50516623241118}}], 
         LineBox[{{89.5, 56.50516623241118}, {89.5, 72.91198335454484}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{90., 39.31591298278556}, {90., 55.94204618751896}}], 
         LineBox[{{90., 55.94204618751896}, {90., 72.56817939225236}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{90.5, 38.54559416113979}, {90.5, 55.37586130523328}}], 
         LineBox[{{90.5, 55.37586130523328}, {90.5, 72.20612844932677}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{91., 37.78928174435542}, {91., 54.807989863089375`}}], 
         LineBox[{{91., 54.807989863089375`}, {91., 71.82669798182333}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{91.5, 37.048810228974006`}, {91.5, 54.23985291127915}}], 
         LineBox[{{91.5, 54.23985291127915}, {91.5, 71.4308955935843}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{92., 36.325955793944644`}, {92., 53.67291013892488}}], 
         LineBox[{{92., 53.67291013892488}, {92., 71.01986448390511}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{92.5, 35.62243254526066}, {92.5, 53.10865537945783}}], 
         LineBox[{{92.5, 53.10865537945783}, {92.5, 70.594878213655}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{93., 34.93988776447384}, {93., 52.548611429742465`}}], 
         LineBox[{{93., 52.548611429742465`}, {93., 70.15733509501109}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{93.5, 34.27989553406028}, {93.5, 51.99432392538129}}], 
         LineBox[{{93.5, 51.99432392538129}, {93.5, 69.70875231670229}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{94., 33.643948501813625`}, {94., 51.44735412266281}}], 
         LineBox[{{94., 51.44735412266281}, {94., 69.25075974351199}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{94.5, 33.03344793315309}, {94.5, 50.909270566318575`}}], 
         LineBox[{{94.5, 50.909270566318575`}, {94.5, 68.78509319948407}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{95., 32.44969253027749}, {95., 50.38163975092977}}], 
         LineBox[{{95., 50.38163975092977}, {95., 68.31358697158205}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{95.5, 31.89386673144644}, {95.5, 49.866015993903886`}}], 
         LineBox[{{95.5, 49.866015993903886`}, {95.5, 67.83816525636134}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{96., 31.367029321819924`}, {96., 49.363930815587565`}}], 
         LineBox[{{96., 49.363930815587565`}, {96., 67.3608323093552}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{96.5, 30.870103187541904`}, {96.5, 48.876882159755596`}}], 
         LineBox[{{96.5, 48.876882159755596`}, {96.5, 66.88366113196929}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{97., 30.40387221724608}, {97., 48.406325214725356`}}], 
         LineBox[{{97., 48.406325214725356`}, {97., 66.40877821220464}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{97.5, 29.968954520281198`}, {97.5, 47.9536566293083}}], 
         LineBox[{{97.5, 47.9536566293083}, {97.5, 65.9383587383354}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{98., 29.565829557081965`}, {98., 47.52021324970554}}], 
         LineBox[{{98., 47.52021324970554}, {98., 65.47459694232911}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{98.5, 29.194818484975748`}, {98.5, 47.10725830233788}}], 
         LineBox[{{98.5, 47.10725830233788}, {98.5, 65.01969811970002}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{99., 28.85609108296102}, {99., 46.71597491935622}}], 
         LineBox[{{99., 46.71597491935622}, {99., 64.57585875575143}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{99.5, 28.54967057420472}, {99.5, 46.34745936182448}}], 
         LineBox[{{99.5, 46.34745936182448}, {99.5, 64.14524814944423}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{100., 28.27544052504938}, {100., 46.002715132573584`}}], 
         LineBox[{{100., 46.002715132573584`}, {100., 63.72998974009779}}]}},
       Antialiasing->False]}}, 
    {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
     Opacity[0.4], PointBox[CompressedData["
1:eJxFmXlcTXv3x3fFNUVUl2Q6dckQCqmktBpOneqcztQ5ZT4St0vqMd5M1zZk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      "]]}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13k4FV8YB3BCtkIIoVxLyJY9y3XvO7Kvd5BkqfhljxSRLUSUfcsaiaLF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        "]]},
      Annotation[#, "Charting`Private`Tag$4550088#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["T", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      RowBox[{"v", "(", "T", ")"}], HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-100., 100.}, {0, 75.74287059492727}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.931345286731007*^9, 3.931349365732018*^9, 
  3.931350182799801*^9, 3.931350657936028*^9, 3.9313511213949537`*^9, 
  3.9313516784365463`*^9, 3.931356156953622*^9, 3.931356670521597*^9, 
  3.931357217113768*^9, 3.9314228737485933`*^9, 3.9314255436208067`*^9, 
  3.937894776026087*^9, 3.937895171110757*^9, 3.946656830511527*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8aa1e476-30c4-40ab-a381-e802d0cc89ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BHplotnew.eps\>\"", ",", "BHplot"}], "]"}]], "Input",
 CellChangeTimes->{{3.931425550704981*^9, 3.931425558074616*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d681c817-ddc8-4b80-ac83-cf66497a5efd"],

Cell[BoxData["\<\"BHplotnew.eps\"\>"], "Output",
 CellChangeTimes->{3.9314255616154947`*^9, 3.937894778694725*^9, 
  3.9378951728269367`*^9, 3.946656833024446*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"25bc632e-2147-49d5-b3c7-9cca55cfa4ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"norm2", "[", 
    RowBox[{"p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
         RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "k", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], "^", 
             "2"}]}], "/", 
           RowBox[{"\[Sigma]", "^", "2"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "12", ",", "37"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"p0", "-", 
         RowBox[{"5", "\[Sigma]p"}]}], ",", 
        RowBox[{"p0", "+", 
         RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "Pi"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931357272518548*^9, 3.931357287637122*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e120fa9f-b39a-47ab-9385-1a753c993aa2"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 20, 19, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357288672715*^9, 3.931422873856276*^9, 
  3.937894778804907*^9, 3.946656833107957*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"53375ed8-d4bf-4a9e-8658-ec572ada8e56"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 20, 20, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357288672715*^9, 3.931422873856276*^9, 
  3.937894778804907*^9, 3.946656833146357*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"7c8d4033-c92e-4173-a259-041c50ba6b46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eff\[Lambda]2", "[", 
    RowBox[{"p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "k", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "k", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"\[Sigma]", "^", "2"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "12", ",", "37"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "Pi"}], ")"}]}], "/", 
    RowBox[{"norm2", "[", 
     RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.931357303023513*^9, 3.931357314691662*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d2806ec5-18d6-4dbe-90ee-02fc7d71837e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 21, 21, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357315188078*^9, 3.931422873980496*^9, 
  3.937894778895266*^9, 3.94665683319387*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bf41db01-e8ed-4030-ac66-60854dbea47a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 21, 22, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357315188078*^9, 3.931422873980496*^9, 
  3.937894778895266*^9, 3.946656833229516*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d277e8a9-e50d-4848-8ba8-6ba7e758614b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 21, 23, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357315188078*^9, 3.931422873980496*^9, 
  3.937894778895266*^9, 3.946656833269257*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e1ff7827-44a5-459c-b9b9-bfb3f93e94db"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 21, 24, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357315188078*^9, 3.931422873980496*^9, 
  3.937894778895266*^9, 3.9466568332738647`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"77ac3860-d220-45db-88d4-64c5bf6006e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eff\[Lambda]2", "[", 
  RowBox[{"30", ",", ".3", ",", ".002"}], "]"}]], "Input",
 CellChangeTimes->{{3.931357481494753*^9, 3.931357489846035*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"37d18b05-893d-4b59-a190-72aa54550aec"],

Cell[BoxData["0.009786638577429618`"], "Output",
 CellChangeTimes->{3.931357490575604*^9, 3.931422874400303*^9, 
  3.9378947791956053`*^9, 3.946656833490163*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"4f4dcb73-2f44-4995-9296-d5a977c41d30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Exp", "[", 
  RowBox[{
   RowBox[{"-", "74"}], 
   RowBox[{"Pi", "/", "30.25"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.937889916107774*^9, 3.937889936918763*^9}, {
  3.937890014432542*^9, 3.937890070708922*^9}, {3.9378901249519567`*^9, 
  3.9378901672592793`*^9}, {3.937895270570879*^9, 3.937895320649577*^9}, {
  3.937896197239024*^9, 3.937896215019216*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ae5a1dd8-e97a-4352-ae15-0959d3b4cdab"],

Cell[BoxData["0.00045957041178356386`"], "Output",
 CellChangeTimes->{{3.937889922050193*^9, 3.9378899373161907`*^9}, {
   3.937890014934889*^9, 3.937890071119063*^9}, {3.937890128522771*^9, 
   3.9378901675285273`*^9}, 3.9378947792122726`*^9, {3.937895271343388*^9, 
   3.937895321425338*^9}, {3.937896198086363*^9, 3.937896215273584*^9}, 
   3.946656833505617*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"97359937-323e-4a63-b824-f5b16d2aea9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VolInt2", "[", 
    RowBox[{"T_", ",", "p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}]}]], 
             "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "+", "np"}]], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", "p"}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", "p"}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", "18", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}]}]], 
             "\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "+", "np"}]], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", "p"}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "p"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    RowBox[{"2", " ", "p"}]}], ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]]}], " ", 
                    "p"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", "p"}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ",", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "n"}], "+", "np"}], ")"}], " ", "\[Pi]"}], 
                    "p"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"n", "+", "1"}], ",", "37"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "n", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sigma]", "^", "2"}], ")"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "32"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"3", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["p", "2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Sech", "[", 
              RowBox[{"p", " ", "\[Pi]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9005029947179127`*^9, 3.90050312254082*^9}, {
   3.9005031895531178`*^9, 3.900503256177207*^9}, {3.9005033313057547`*^9, 
   3.900503350428295*^9}, {3.900503658608392*^9, 3.900503669215876*^9}, {
   3.900504252022093*^9, 3.9005042579338512`*^9}, 3.900504344694231*^9, {
   3.9179385934522657`*^9, 3.917938595120047*^9}, {3.917938629465448*^9, 
   3.9179386718400106`*^9}, {3.9179387088888407`*^9, 
   3.9179388412769413`*^9}, {3.917944741420485*^9, 3.917944750482318*^9}, {
   3.917945141117549*^9, 3.917945154099668*^9}, {3.917945693599765*^9, 
   3.917945699915202*^9}, {3.930638164711864*^9, 3.9306381910398817`*^9}, {
   3.9306384111896048`*^9, 3.930638473453467*^9}, {3.930643286501297*^9, 
   3.9306433548035107`*^9}, 3.9306434689818153`*^9, {3.931357331434552*^9, 
   3.931357378732026*^9}, {3.937890175346201*^9, 3.9378901957974033`*^9}, {
   3.937895338546612*^9, 3.937895362854815*^9}, {3.937896224484045*^9, 
   3.937896236913733*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ab001889-0e0d-464c-b226-06d31904e5d5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 24, 25, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.931357383599429*^9, 3.931422880566613*^9, 3.937894779700705*^9, {
   3.937895345724497*^9, 3.9378953712809896`*^9}, 3.937896239273054*^9, 
   3.9466568357491693`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"d39e1a12-cb02-4a86-8280-578390337ca0"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 24, 26, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.931357383599429*^9, 3.931422880566613*^9, 3.937894779700705*^9, {
   3.937895345724497*^9, 3.9378953712809896`*^9}, 3.937896239273054*^9, 
   3.9466568357905827`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"128ba32a-79e6-467e-9b4d-1ae3acce0d4b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 24, 27, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.931357383599429*^9, 3.931422880566613*^9, 3.937894779700705*^9, {
   3.937895345724497*^9, 3.9378953712809896`*^9}, 3.937896239273054*^9, 
   3.946656835831977*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"7e300742-d5ff-4544-a8e3-2b8edae65179"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 24, 28, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.931357383599429*^9, 3.931422880566613*^9, 3.937894779700705*^9, {
   3.937895345724497*^9, 3.9378953712809896`*^9}, 3.937896239273054*^9, 
   3.946656835837041*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"66e3a516-4254-4ad1-9144-f95ae211703b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VolSqInt2", "[", 
    RowBox[{"T_", ",", "p0_", ",", "\[Sigma]p_", ",", "\[Sigma]_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", "  ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "np"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ")"}], " ", 
                  "\[Pi]"}], "p"]], " ", "p", " ", "\[Pi]", " ", 
               RowBox[{"Csch", "[", 
                RowBox[{"p", " ", "\[Pi]"}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}], 
               "2"]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", "18", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "n", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "np", " ", 
               RowBox[{"Pi", "/", "p"}]}], "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", "  ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "np", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}]}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "n", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}], "-", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], "np", " ", 
                 RowBox[{"Pi", "/", "p"}]}], "]"}]}], ")"}], "T"}], "]"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "np"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "p"}]}], ")"}], " ", 
                  "\[Pi]"}], "p"]], " ", "p", " ", "\[Pi]", " ", 
               RowBox[{"Csch", "[", 
                RowBox[{"p", " ", "\[Pi]"}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "n", " ", "\[Pi]"}], "p"]], "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"2", " ", "np", " ", "\[Pi]"}], "p"]]}], ")"}], 
               "2"]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"np", ",", 
            RowBox[{"n", "+", "1"}], ",", "37"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "-", "p0"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{"\[Sigma]p", "^", "2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "n", " ", 
             RowBox[{"Pi", "/", "p"}]}], "]"}], 
           RowBox[{
            RowBox[{"Sinh", "[", 
             RowBox[{"p", " ", "Pi"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", " ", "Pi"}], ")"}]}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "n", " ", 
                   RowBox[{"Pi", "/", "p"}]}], "]"}], "-", ".01"}], ")"}], 
               "^", "2"}]}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sigma]", "^", "2"}], ")"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"4", " ", "n", " ", "\[Pi]"}], "p"]], " ", 
             RowBox[{"(", 
              RowBox[{"p", "+", 
               SuperscriptBox["p", "3"]}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"Csch", "[", 
              RowBox[{"p", " ", "\[Pi]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "18", ",", "37"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"p0", "-", 
          RowBox[{"5", "\[Sigma]p"}]}], ",", 
         RowBox[{"p0", "+", 
          RowBox[{"5", "\[Sigma]p"}]}]}], "}"}]}], "]"}], "/", 
     RowBox[{"norm2", "[", 
      RowBox[{"p0", ",", "\[Sigma]p", ",", "\[Sigma]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.900504846316893*^9, 3.900504846498406*^9}, {
   3.9005048889753323`*^9, 3.900504894222084*^9}, 3.9005050317609*^9, {
   3.91794620732206*^9, 3.917946338325651*^9}, {3.930638702012417*^9, 
   3.930638750163755*^9}, {3.930643205593033*^9, 3.930643207652965*^9}, {
   3.930643500834259*^9, 3.930643536611824*^9}, {3.930643993582872*^9, 
   3.93064399544013*^9}, {3.931357520003839*^9, 3.931357556035328*^9}, {
   3.931358413325736*^9, 3.931358413710875*^9}, {3.93789020641463*^9, 
   3.937890219125484*^9}, {3.937895353239789*^9, 3.937895360230473*^9}, {
   3.937896242931951*^9, 3.937896254782948*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"1d46d211-7b60-4ddc-ad0a-eace4fa87f3b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 25, 29, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357557249426*^9, 3.931358415185916*^9, 
  3.9314229012828827`*^9, 3.937894781755131*^9, 3.93789537488377*^9, 
  3.9378962554965487`*^9, 3.946656843383347*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"7826b7b3-e7e6-4796-bb2e-d7fcea3a454f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 25, 30, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357557249426*^9, 3.931358415185916*^9, 
  3.9314229012828827`*^9, 3.937894781755131*^9, 3.93789537488377*^9, 
  3.9378962554965487`*^9, 3.946656843422058*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b078e471-6088-4922-90e5-4781897d789c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 25, 31, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357557249426*^9, 3.931358415185916*^9, 
  3.9314229012828827`*^9, 3.937894781755131*^9, 3.93789537488377*^9, 
  3.9378962554965487`*^9, 3.946656843461157*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"9f0c0955-c0c0-48c5-8e04-781fafcd9881"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 25, 32, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.931357557249426*^9, 3.931358415185916*^9, 
  3.9314229012828827`*^9, 3.937894781755131*^9, 3.93789537488377*^9, 
  3.9378962554965487`*^9, 3.946656843465831*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"10db7f7b-bab3-4cc8-8a5f-242582cfe218"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"class2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"30", "^", "2"}], "/", 
       RowBox[{"eff\[Lambda]2", "[", 
        RowBox[{"30", ",", ".05", ",", "0.0019"}], "]"}]}], "-", " ", 
      RowBox[{"4", "*", 
       RowBox[{"eff\[Lambda]2", "[", 
        RowBox[{"30", ",", ".05", ",", "0.0019"}], "]"}], "*", 
       RowBox[{"t", "^", "2"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "3000"}], ",", "3000"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9313575975863237`*^9, 3.931357623565753*^9}, {
  3.93135765832308*^9, 3.931357659556916*^9}, {3.931363780197838*^9, 
  3.931363782519843*^9}, {3.9313658402329206`*^9, 3.9313658457787046`*^9}, {
  3.931426798736103*^9, 3.9314268003408012`*^9}, {3.931428209146205*^9, 
  3.931428211070506*^9}, {3.93789023376903*^9, 3.9378902362361717`*^9}, {
  3.937895377014632*^9, 3.937895379315391*^9}, {3.937896260689818*^9, 
  3.9378962632096252`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"39170a15-49d9-40e0-ae65-4f5ff8734c2f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4lH0XB3DJVtZoUfaStbIrJCfZiayFeKxjHzN3hWxZhqEkjJmRqEQS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       "]]},
     Annotation[#, "Charting`Private`Tag$4838580#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-3000, 3000}, {0., 303.0422174677108}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9313576161446447`*^9, 3.931357629867722*^9}, 
   3.931357670488956*^9, 3.931363792526268*^9, 3.931365859747397*^9, 
   3.931422923224025*^9, 3.931426810424872*^9, 3.9314282219780893`*^9, 
   3.937894791714768*^9, 3.937895388738612*^9, 3.9378962734373407`*^9, 
   3.946656855163272*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"49e0cb88-35dd-42a9-96c2-3eb6e014f0f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"datawitherrors2", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"VolInt2", "[", 
           RowBox[{"T", ",", "30", ",", ".05", ",", "0.0019"}], "]"}], "]"}], 
         ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"VolSqInt2", "[", 
             RowBox[{"T", ",", "30", ",", ".05", ",", "0.0019"}], "]"}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"VolInt2", "[", 
              RowBox[{"T", ",", "30", ",", ".05", ",", "0.0019"}], "]"}], 
             "]"}], "^", "2"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"-", "3500"}], ",", "3500", ",", "17.5"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.931357571360137*^9, 3.931357587567891*^9}, {
  3.931357680055842*^9, 3.931357683227203*^9}, {3.9313590036253138`*^9, 
  3.931359004956868*^9}, {3.931361427523295*^9, 3.931361431999099*^9}, {
  3.931361988361431*^9, 3.9313619930459433`*^9}, {3.9313626330008497`*^9, 
  3.931362640214991*^9}, {3.931363204064589*^9, 3.931363209668524*^9}, {
  3.931363828336687*^9, 3.9313638332653837`*^9}, {3.9313644008482237`*^9, 
  3.9313644054565973`*^9}, {3.931364507535486*^9, 3.931364508748312*^9}, {
  3.93136526552754*^9, 3.9313652697621202`*^9}, {3.931426802344582*^9, 
  3.931426806366461*^9}, {3.93142819979468*^9, 3.931428204840103*^9}, {
  3.937890238648889*^9, 3.937890245063566*^9}, {3.937890294795239*^9, 
  3.937890296465213*^9}, {3.937895382273498*^9, 3.93789538591191*^9}, {
  3.9378962665999327`*^9, 3.937896271147937*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8b7cdd84-0b6b-4d69-9b71-3cb1b0e004ad"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 27, 33, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.946656855243327*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"83799e6c-5dc5-408d-9d2f-6241e1a5707b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 27, 34, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9466568552908373`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"75bb1941-6d06-4111-aa48-dcf38a5667d4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"p\\\"}]\\) = \\!\\(\\*RowBox[{\\\"p0\\\", \
\\\"-\\\", RowBox[{\\\"5.`\\\", \\\" \\\", \\\"\[Sigma]p\\\"}]}]\\) is not a \
valid limit of integration.\"", 2, 27, 35, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.946656855328906*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"3ad1419e-51e4-4a88-b2ed-fe96306b3d84"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 27, 36, 22794518511505584400, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9466568553334723`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"526067b8-1dda-406b-ae1e-65a6d8335ef7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotwitherrors2", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"datawitherrors2", ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "[", "0.4", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"v", "[", "T", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9313577123580847`*^9, 3.93135771373565*^9}, {
  3.937895181056196*^9, 3.937895185197835*^9}, {3.937895241070887*^9, 
  3.937895241347208*^9}, {3.937896110837204*^9, 3.937896110938751*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ab3ec85f-c0f6-4703-8a0b-bb3ea4ce47b4"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3500., 206.1846379335404}, {-3500., 268.21406059683216`}}],
         LineBox[{{-3500., 268.21406059683216`}, {-3500., 
         330.2434832601239}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3482.5, 208.15594530148138`}, {-3482.5, 
         269.1990471883088}}], 
        LineBox[{{-3482.5, 269.1990471883088}, {-3482.5, 
         330.2421490751362}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3465., 210.10842564733366`}, {-3465., 
         270.15460991280344`}}], 
        LineBox[{{-3465., 270.15460991280344`}, {-3465., 
         330.2007941782732}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3447.5, 212.03758146628854`}, {-3447.5, 
         271.07917842905255`}}], 
        LineBox[{{-3447.5, 271.07917842905255`}, {-3447.5, 
         330.12077539181655`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3430., 213.93879820542165`}, {-3430., 
         271.97123491877807`}}], 
        LineBox[{{-3430., 271.97123491877807`}, {-3430., 
         330.00367163213446`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3412.5, 215.807373707177}, {-3412.5, 272.8293233406488}}], 
        LineBox[{{-3412.5, 272.8293233406488}, {-3412.5, 
         329.85127297412055`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3395., 217.63855135701485`}, {-3395., 273.6520584163234}}],
         LineBox[{{-3395., 273.6520584163234}, {-3395., 329.665565475632}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3377.5, 219.42755681742284`}, {-3377.5, 
         274.438134174617}}], 
        LineBox[{{-3377.5, 274.438134174617}, {-3377.5, 
         329.44871153181117`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3360., 221.16963814237772`}, {-3360., 275.1863318817164}}],
         LineBox[{{-3360., 275.1863318817164}, {-3360., 329.2030256210551}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3342.5, 222.86010895747847`}, {-3342.5, 
         275.89552719095036`}}], 
        LineBox[{{-3342.5, 275.89552719095036`}, {-3342.5, 
         328.93094542442225`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3325., 224.49439425921096`}, {-3325., 276.5646963548848}}],
         LineBox[{{-3325., 276.5646963548848}, {-3325., 328.6349984505586}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3307.5, 226.06807823160793`}, {-3307.5, 
         277.1929213553702}}], 
        LineBox[{{-3307.5, 277.1929213553702}, {-3307.5, 
         328.31776447913245`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3290., 227.57695330174428`}, {-3290., 
         277.77939382342123`}}], 
        LineBox[{{-3290., 277.77939382342123`}, {-3290., 
         327.98183434509815`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3272.5, 229.0170694622357}, {-3272.5, 
         278.32341764020043`}}], 
        LineBox[{{-3272.5, 278.32341764020043`}, {-3272.5, 
         327.62976581816514`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3255., 230.38478268845336`}, {-3255., 278.8244101325573}}],
         LineBox[{{-3255., 278.8244101325573}, {-3255., 327.2640375766613}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3237.5, 231.67680108425495`}, {-3237.5, 
         279.281901801124}}], 
        LineBox[{{-3237.5, 279.281901801124}, {-3237.5, 326.887002517993}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3220., 232.8902272209817}, {-3220., 279.69553454540886`}}],
         LineBox[{{-3220., 279.69553454540886`}, {-3220., 
         326.500841869836}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3202.5, 234.02259501192273`}, {-3202.5, 
         280.06505837813205`}}], 
        LineBox[{{-3202.5, 280.06505837813205`}, {-3202.5, 
         326.1075217443414}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3185., 235.0718994118747}, {-3185., 280.3903266496305}}], 
        LineBox[{{-3185., 280.3903266496305}, {-3185., 
         325.70875388738625`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3167.5, 236.0366172710407}, {-3167.5, 
         280.67128983193925`}}], 
        LineBox[{{-3167.5, 280.67128983193925`}, {-3167.5, 
         325.3059623928378}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3150., 236.91571782184351`}, {-3150., 
         280.90798794050545`}}], 
        LineBox[{{-3150., 280.90798794050545`}, {-3150., 
         324.90025805916736`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3132.5, 237.70866154554608`}, {-3132.5, 
         281.1005416988152}}], 
        LineBox[{{-3132.5, 281.1005416988152}, {-3132.5, 
         324.49242185208436`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3115., 238.41538655050215`}, {-3115., 281.2491425769113}}],
         LineBox[{{-3115., 281.2491425769113}, {-3115., 324.0828986033205}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3097.5, 239.0362820796691}, {-3097.5, 281.3540418582933}}],
         LineBox[{{-3097.5, 281.3540418582933}, {-3097.5, 
         323.67180163691745`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3080., 239.57214932291143`}, {-3080., 281.4155389105028}}],
         LineBox[{{-3080., 281.4155389105028}, {-3080., 323.2589284980942}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3062.5, 240.0241503000986}, {-3062.5, 
         281.43396885235404`}}], 
        LineBox[{{-3062.5, 281.43396885235404`}, {-3062.5, 
         322.8437874046095}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3045., 240.39374615837062`}, {-3045., 
         281.40968982486737`}}], 
        LineBox[{{-3045., 281.40968982486737`}, {-3045., 
         322.4256334913641}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3027.5, 240.6826267458226}, {-3027.5, 281.3430700832076}}],
         LineBox[{{-3027.5, 281.3430700832076}, {-3027.5, 
         322.0035134205925}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-3010., 240.89263374467203`}, {-3010., 
         281.23447513307775`}}], 
        LineBox[{{-3010., 281.23447513307775`}, {-3010., 
         321.5763165214835}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2992.5, 241.0256799417799}, {-2992.5, 281.0842551369467}}],
         LineBox[{{-2992.5, 281.0842551369467}, {-2992.5, 
         321.1428303321135}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2975., 241.08366736957294`}, {-2975., 
         280.89273281314325`}}], 
        LineBox[{{-2975., 280.89273281314325`}, {-2975., 
         320.7017982567136}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2957.5, 241.06840706746954`}, {-2957.5, 
         280.6601920442987}}], 
        LineBox[{{-2957.5, 280.6601920442987}, {-2957.5, 
         320.25197702112786`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2940., 240.98154310726332`}, {-2940., 
         280.38686740099035`}}], 
        LineBox[{{-2940., 280.38686740099035`}, {-2940., 
         319.7921916947174}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2922.5, 240.82448331910783`}, {-2922.5, 
         280.07293477198266`}}], 
        LineBox[{{-2922.5, 280.07293477198266`}, {-2922.5, 
         319.3213862248575}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2905., 240.5983388756359}, {-2905., 279.71850327448703`}}],
         LineBox[{{-2905., 279.71850327448703`}, {-2905., 
         318.8386676733382}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2887.5, 240.3038745673324}, {-2887.5, 279.3236085967617}}],
         LineBox[{{-2887.5, 279.3236085967617}, {-2887.5, 
         318.343342626191}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2870., 239.94147125527314`}, {-2870., 278.8882079016059}}],
         LineBox[{{-2870., 278.8882079016059}, {-2870., 317.8349445479386}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2852.5, 239.5111016330646}, {-2852.5, 
         278.41217639337344`}}], 
        LineBox[{{-2852.5, 278.41217639337344`}, {-2852.5, 
         317.3132511536823}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2835., 239.01232007570565`}, {-2835., 277.8953056235933}}],
         LineBox[{{-2835., 277.8953056235933}, {-2835., 
         316.77829117148093`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2817.5, 238.4442669992757}, {-2817.5, 
         277.33730358170845`}}], 
        LineBox[{{-2817.5, 277.33730358170845`}, {-2817.5, 
         316.2303401641412}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2800., 237.80568779634413`}, {-2800., 276.7377965884176}}],
         LineBox[{{-2800., 276.7377965884176}, {-2800., 
         315.66990538049106`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2782.5, 237.0949660403675}, {-2782.5, 
         276.09633298021464`}}], 
        LineBox[{{-2782.5, 276.09633298021464`}, {-2782.5, 
         315.0976999200618}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2765., 236.31017026121373`}, {-2765., 275.4123885455295}}],
         LineBox[{{-2765., 275.4123885455295}, {-2765., 
         314.51460682984526`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2747.5, 235.44911318152904`}, {-2747.5, 
         274.6853736459262}}], 
        LineBox[{{-2747.5, 274.6853736459262}, {-2747.5, 
         313.92163411032334`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2730., 234.50942187565408`}, {-2730., 
         273.91464193060494`}}], 
        LineBox[{{-2730., 273.91464193060494`}, {-2730., 
         313.3198619855558}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2712.5, 233.48861688448403`}, {-2712.5, 
         273.0995005294249}}], 
        LineBox[{{-2712.5, 273.0995005294249}, {-2712.5, 
         312.7103841743658}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2695., 232.38419791679615`}, {-2695., 272.2392215892048}}],
         LineBox[{{-2695., 272.2392215892048}, {-2695., 312.0942452616135}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2677.5, 231.1937334237487}, {-2677.5, 
         271.33305500047226`}}], 
        LineBox[{{-2677.5, 271.33305500047226`}, {-2677.5, 
         311.4723765771958}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2660., 229.914951087092}, {-2660., 270.3802421473677}}], 
        LineBox[{{-2660., 270.3802421473677}, {-2660., 310.8455332076434}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2642.5, 228.54582614998307`}, {-2642.5, 
         269.38003050221783`}}], 
        LineBox[{{-2642.5, 269.38003050221783`}, {-2642.5, 
         310.21423485445257`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2625., 227.0846645711978}, {-2625., 268.3316888784619}}], 
        LineBox[{{-2625., 268.3316888784619}, {-2625., 309.5787131857259}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2607.5, 225.53017821324096`}, {-2607.5, 
         267.23452315114304`}}], 
        LineBox[{{-2607.5, 267.23452315114304`}, {-2607.5, 
         308.9388680890451}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2590., 223.8815496772352}, {-2590., 266.0878922529881}}], 
        LineBox[{{-2590., 266.0878922529881}, {-2590., 308.294234828741}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2572.5, 222.13848494666547`}, {-2572.5, 
         264.891224256055}}], 
        LineBox[{{-2572.5, 264.891224256055}, {-2572.5, 
         307.64396356544455`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2555., 220.30125265345197`}, {-2555., 263.6440323538094}}],
         LineBox[{{-2555., 263.6440323538094}, {-2555., 306.9868120541668}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2537.5, 218.37070947619253`}, {-2537.5, 
         262.3459305660431}}], 
        LineBox[{{-2537.5, 262.3459305660431}, {-2537.5, 
         306.32115165589363`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2520., 216.34831186027967`}, {-2520., 260.9966489989435}}],
         LineBox[{{-2520., 260.9966489989435}, {-2520., 305.6449861376073}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2502.5, 214.23611485594708`}, {-2502.5, 
         259.5960485045224}}], 
        LineBox[{{-2502.5, 259.5960485045224}, {-2502.5, 
         304.95598215309775`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2485., 212.03675935884618`}, {-2485., 
         258.14413459713285`}}], 
        LineBox[{{-2485., 258.14413459713285`}, {-2485., 
         304.25150983541954`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2467.5, 209.75344938131025`}, {-2467.5, 
         256.641070499548}}], 
        LineBox[{{-2467.5, 256.641070499548}, {-2467.5, 
         303.52869161778574`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2450., 207.38992117307325`}, {-2450., 
         255.08718920665802`}}], 
        LineBox[{{-2450., 255.08718920665802`}, {-2450., 
         302.7844572402428}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2432.5, 204.95040605689059`}, {-2432.5, 
         253.48300447085526`}}], 
        LineBox[{{-2432.5, 253.48300447085526`}, {-2432.5, 
         302.01560288481994`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2415., 202.43958876949122`}, {-2415., 
         251.82922062926372`}}], 
        LineBox[{{-2415., 251.82922062926372`}, {-2415., 
         301.2188524890362}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2397.5, 199.8625629313994}, {-2397.5, 250.1267412087652}}],
         LineBox[{{-2397.5, 250.1267412087652}, {-2397.5, 
         300.390919486131}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2380., 197.22478504287972`}, {-2380., 
         248.37667625997426`}}], 
        LineBox[{{-2380., 248.37667625997426`}, {-2380., 
         299.5285674770688}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2362.5, 194.5320281478097}, {-2362.5, 
         246.58034838563972`}}], 
        LineBox[{{-2362.5, 246.58034838563972`}, {-2362.5, 
         298.6286686234697}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2345., 191.79033604852526`}, {-2345., 
         244.73929744217205`}}], 
        LineBox[{{-2345., 244.73929744217205`}, {-2345., 
         297.68825883581883`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2327.5, 189.00597871154127`}, {-2327.5, 
         242.85528390493945`}}], 
        LineBox[{{-2327.5, 242.85528390493945`}, {-2327.5, 
         296.70458909833764`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2310., 186.1854092894887}, {-2310., 240.93029089851163`}}],
         LineBox[{{-2310., 240.93029089851163`}, {-2310., 
         295.67517250753457`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2292.5, 183.33522300507025`}, {-2292.5, 
         238.9665249020857}}], 
        LineBox[{{-2292.5, 238.9665249020857}, {-2292.5, 
         294.59782679910114`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2275., 180.46211800063298`}, {-2275., 
         236.96641514788567`}}], 
        LineBox[{{-2275., 236.96641514788567`}, {-2275., 
         293.47071229513836`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2257.5, 177.57285815043454`}, {-2257.5, 
         234.93261173641082`}}], 
        LineBox[{{-2257.5, 234.93261173641082`}, {-2257.5, 
         292.2923653223871}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2240., 174.67423775845876`}, {-2240., 
         232.86798249709528`}}], 
        LineBox[{{-2240., 232.86798249709528`}, {-2240., 
         291.0617272357318}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2222.5, 171.77304801801068`}, {-2222.5, 
         230.77560862634783`}}], 
        LineBox[{{-2222.5, 230.77560862634783`}, {-2222.5, 
         289.778169234685}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2205., 168.87604508534014`}, {-2205., 228.6587791372166}}],
         LineBox[{{-2205., 228.6587791372166}, {-2205., 288.4415131890931}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2187.5, 165.98991961353158`}, {-2187.5, 226.52098415625}}],
         LineBox[{{-2187.5, 226.52098415625}, {-2187.5, 287.0520486989684}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2170., 163.12126760070697`}, {-2170., 
         224.36590710370123`}}], 
        LineBox[{{-2170., 224.36590710370123`}, {-2170., 
         285.6105466066955}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2152.5, 160.27656242471596`}, {-2152.5, 
         222.1974157932678}}], 
        LineBox[{{-2152.5, 222.1974157932678}, {-2152.5, 
         284.1182691618196}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2135., 157.46212796224867`}, {-2135., 
         220.01955248728382`}}], 
        LineBox[{{-2135., 220.01955248728382`}, {-2135., 
         282.57697701231893`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2117.5, 154.68411272159344`}, {-2117.5, 
         217.8365229429197}}], 
        LineBox[{{-2117.5, 217.8365229429197}, {-2117.5, 
         280.98893316424596`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2100., 151.94846495353354`}, {-2100., 
         215.65268448469095`}}], 
        LineBox[{{-2100., 215.65268448469095`}, {-2100., 
         279.35690401584833`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2082.5, 149.26090874310506`}, {-2082.5, 
         213.47253313864056`}}], 
        LineBox[{{-2082.5, 213.47253313864056`}, {-2082.5, 
         277.68415753417605`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2065., 146.62692112526733`}, {-2065., 
         211.30068986409927`}}], 
        LineBox[{{-2065., 211.30068986409927`}, {-2065., 
         275.97445860293124`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2047.5, 144.0517103094971}, {-2047.5, 209.1418859201024}}],
         LineBox[{{-2047.5, 209.1418859201024}, {-2047.5, 
         274.2320615307077}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2030., 141.54019514128558`}, {-2030., 
         207.00094740545686`}}], 
        LineBox[{{-2030., 207.00094740545686`}, {-2030., 
         272.46169966962816`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-2012.5, 139.09698597203834`}, {-2012.5, 
         204.88277901419082`}}], 
        LineBox[{{-2012.5, 204.88277901419082`}, {-2012.5, 
         270.6685720563433}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1995., 136.72636715227128`}, {-1995., 
         202.79234705172732`}}], 
        LineBox[{{-1995., 202.79234705172732`}, {-1995., 
         268.85832695118336`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1977.5, 134.43228140533864`}, {-1977.5, 
         200.7346617616044}}], 
        LineBox[{{-1977.5, 200.7346617616044}, {-1977.5, 
         267.03704211787016`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1960., 132.21831637909372`}, {-1960., 
         198.71475901789017`}}], 
        LineBox[{{-1960., 198.71475901789017`}, {-1960., 
         265.2112016566866}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1942.5, 130.08769370925188`}, {-1942.5, 
         196.73768144454218`}}], 
        LineBox[{{-1942.5, 196.73768144454218`}, {-1942.5, 
         263.38766917983247`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1925., 128.0432609588269}, {-1925., 194.80845902973684`}}],
         LineBox[{{-1925., 194.80845902973684`}, {-1925., 
         261.57365710064676`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1907.5, 126.08748682034002`}, {-1907.5, 
         192.93208931051487`}}], 
        LineBox[{{-1907.5, 192.93208931051487`}, {-1907.5, 
         259.7766918006897}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1890., 124.22245997859399`}, {-1890., 
         191.11351721079106`}}], 
        LineBox[{{-1890., 191.11351721079106`}, {-1890., 
         258.00457444298814`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1872.5, 122.44989202825526`}, {-1872.5, 
         189.35761462368376`}}], 
        LineBox[{{-1872.5, 189.35761462368376`}, {-1872.5, 
         256.26533721911227`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1855., 120.77112481851572`}, {-1855., 
         187.66915983702972`}}], 
        LineBox[{{-1855., 187.66915983702972`}, {-1855., 
         254.56719485554373`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1837.5, 119.18714255288818`}, {-1837.5, 
         186.05281690865482`}}], 
        LineBox[{{-1837.5, 186.05281690865482`}, {-1837.5, 
         252.91849126442145`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1820., 117.6985889019492}, {-1820., 184.51311510525406`}}],
         LineBox[{{-1820., 184.51311510525406`}, {-1820., 
         251.32764130855892`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1802.5, 116.30578928752159`}, {-1802.5, 
         183.05442852537857`}}], 
        LineBox[{{-1802.5, 183.05442852537857`}, {-1802.5, 
         249.80306776323556`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1785., 115.0087783663651}, {-1785., 181.68095603282381`}}],
         LineBox[{{-1785., 181.68095603282381`}, {-1785., 
         248.35313369928252`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1767.5, 113.8073325797214}, {-1767.5, 180.39670163146}}], 
        LineBox[{{-1767.5, 180.39670163146}, {-1767.5, 246.9860706831986}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1750., 112.70100744421633`}, {-1750., 179.2054554160621}}],
         LineBox[{{-1750., 179.2054554160621}, {-1750., 245.7099033879079}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1732.5, 111.68917904492204`}, {-1732.5, 
         178.11077523581835`}}], 
        LineBox[{{-1732.5, 178.11077523581835`}, {-1732.5, 
         244.53237142671466`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1715., 110.77108896157387`}, {-1715., 
         177.11596920778774`}}], 
        LineBox[{{-1715., 177.11596920778774`}, {-1715., 
         243.46084945400162`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1697.5, 109.9458916263619}, {-1697.5, 
         176.22407921652774`}}], 
        LineBox[{{-1697.5, 176.22407921652774`}, {-1697.5, 
         242.50226680669357`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1680., 109.21270289214466`}, {-1680., 
         175.43786553334814`}}], 
        LineBox[{{-1680., 175.43786553334814`}, {-1680., 
         241.66302817455164`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1662.5, 108.57064840148752`}, {-1662.5, 
         174.75979268412078`}}], 
        LineBox[{{-1662.5, 174.75979268412078`}, {-1662.5, 
         240.94893696675405`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1645., 108.01891020885226`}, {-1645., 174.1920166882779}}],
         LineBox[{{-1645., 174.1920166882779}, {-1645., 
         240.36512316770353`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1627.5, 107.55677003871061`}, {-1627.5, 
         173.73637378358967`}}], 
        LineBox[{{-1627.5, 173.73637378358967`}, {-1627.5, 
         239.91597752846872`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1610., 107.18364757626783`}, {-1610., 173.3943707415849}}],
         LineBox[{{-1610., 173.3943707415849}, {-1610., 
         239.60509390690197`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1592.5, 106.89913229402698`}, {-1592.5, 
         173.16717686715933`}}], 
        LineBox[{{-1592.5, 173.16717686715933`}, {-1592.5, 
         239.43522144029168`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1575., 106.70300751825042`}, {-1575., 
         173.05561776312746`}}], 
        LineBox[{{-1575., 173.05561776312746`}, {-1575., 
         239.4082280080045}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1557.5, 106.59526572724268`}, {-1557.5, 
         173.0601709263745}}], 
        LineBox[{{-1557.5, 173.0601709263745}, {-1557.5, 
         239.5250761255063}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1540., 106.57611443224555`}, {-1540., 
         173.18096322702343`}}], 
        LineBox[{{-1540., 173.18096322702343`}, {-1540., 
         239.7858120218013}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1522.5, 106.64597239794766`}, {-1522.5, 
         173.41777030586317`}}], 
        LineBox[{{-1522.5, 173.41777030586317`}, {-1522.5, 
         240.18956821377867`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1505., 106.80545638417088`}, {-1505., 
         173.77001790839262`}}], 
        LineBox[{{-1505., 173.77001790839262`}, {-1505., 
         240.73457943261434`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1487.5, 107.0553590023387}, {-1487.5, 
         174.23678515646694`}}], 
        LineBox[{{-1487.5, 174.23678515646694`}, {-1487.5, 
         241.41821131059515`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1470., 107.39661865027712`}, {-1470., 
         174.81680974091736`}}], 
        LineBox[{{-1470., 174.81680974091736`}, {-1470., 
         242.23700083155762`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1452.5, 107.83028279223866`}, {-1452.5, 
         175.50849500091354`}}], 
        LineBox[{{-1452.5, 175.50849500091354`}, {-1452.5, 
         243.1867072095884}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1435., 108.35746607025824`}, {-1435., 
         176.30991883847952`}}], 
        LineBox[{{-1435., 176.30991883847952`}, {-1435., 
         244.2623716067008}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1417.5, 108.9793048594188}, {-1417.5, 177.2188443997203}}],
         LineBox[{{-1417.5, 177.2188443997203}, {-1417.5, 
         245.4583839400218}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1400., 109.69690991326519`}, {-1400., 
         178.23273243818042`}}], 
        LineBox[{{-1400., 178.23273243818042`}, {-1400., 
         246.76855496309565`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1382.5, 110.51131869422555`}, {-1382.5, 
         179.34875526057567`}}], 
        LineBox[{{-1382.5, 179.34875526057567`}, {-1382.5, 
         248.18619182692578`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1365., 111.42344886107384`}, {-1365., 
         180.56381214110516`}}], 
        LineBox[{{-1365., 180.56381214110516`}, {-1365., 
         249.70417542113648`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1347.5, 112.43405420843197`}, {-1347.5, 
         181.8745460778545}}], 
        LineBox[{{-1347.5, 181.8745460778545}, {-1347.5, 251.315037947277}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1330., 113.54368414060961`}, {-1330., 
         183.27736175359746`}}], 
        LineBox[{{-1330., 183.27736175359746`}, {-1330., 
         253.0110393665853}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1312.5, 114.75264753164818`}, {-1312.5, 
         184.7684445537317}}], 
        LineBox[{{-1312.5, 184.7684445537317}, {-1312.5, 
         254.78424157581526`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1295., 116.0609815909414}, {-1295., 186.343780486249}}], 
        LineBox[{{-1295., 186.343780486249}, {-1295., 256.62657938155655`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1277.5, 117.46842613202647`}, {-1277.5, 
         187.9991768426245}}], 
        LineBox[{{-1277.5, 187.9991768426245}, {-1277.5, 
         258.52992755322254`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1260., 118.97440344020843`}, {-1260., 
         189.73028343436079`}}], 
        LineBox[{{-1260., 189.73028343436079`}, {-1260., 
         260.4861634285131}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1242.5, 120.57800375853415`}, {-1242.5, 
         191.5326142376641}}], 
        LineBox[{{-1242.5, 191.5326142376641}, {-1242.5, 262.487224716794}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1225., 122.27797626413985`}, {-1225., 
         193.40156927835446`}}], 
        LineBox[{{-1225., 193.40156927835446`}, {-1225., 
         264.52516229256906`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1207.5, 124.07272528861577`}, {-1207.5, 
         195.33245659058193`}}], 
        LineBox[{{-1207.5, 195.33245659058193`}, {-1207.5, 
         266.59218789254805`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1190., 125.96031144548795`}, {-1190., 
         197.32051408617878`}}], 
        LineBox[{{-1190., 197.32051408617878`}, {-1190., 
         268.6807167268696}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1172.5, 127.93845726266255`}, {-1172.5, 
         199.36093117643222`}}], 
        LineBox[{{-1172.5, 199.36093117643222`}, {-1172.5, 
         270.7834050902019}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1155., 130.00455687456258`}, {-1155., 
         201.44886999460923`}}], 
        LineBox[{{-1155., 201.44886999460923`}, {-1155., 
         272.89318311465587`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1137.5, 132.15568930426033`}, {-1137.5, 
         203.57948607557162`}}], 
        LineBox[{{-1137.5, 203.57948607557162`}, {-1137.5, 
         275.00328284688294`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1120., 134.38863485674239`}, {-1120., 205.7479483581429}}],
         LineBox[{{-1120., 205.7479483581429}, {-1120., 277.1072618595434}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1102.5, 136.69989414744128`}, {-1102.5, 
         207.9494583863671}}], 
        LineBox[{{-1102.5, 207.9494583863671}, {-1102.5, 
         279.1990226252929}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1085., 139.08570930243098`}, {-1085., 
         210.17926859726094`}}], 
        LineBox[{{-1085., 210.17926859726094`}, {-1085., 
         281.2728278920909}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1067.5, 141.54208688590558`}, {-1067.5, 
         212.43269959492955`}}], 
        LineBox[{{-1067.5, 212.43269959492955`}, {-1067.5, 
         283.3233123039535}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1050., 144.0648221346727}, {-1050., 214.70515632380375`}}],
         LineBox[{{-1050., 214.70515632380375`}, {-1050., 
         285.3454905129348}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1032.5, 146.6495241068426}, {-1032.5, 216.9921430670816}}],
         LineBox[{{-1032.5, 216.9921430670816}, {-1032.5, 
         287.3347620273206}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-1015., 149.29164138136844`}, {-1015., 
         219.28927721003325`}}], 
        LineBox[{{-1015., 219.28927721003325`}, {-1015., 
         289.28691303869806`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-997.5, 151.98648797565698`}, {-997.5, 
         221.59230172147687`}}], 
        LineBox[{{-997.5, 221.59230172147687`}, {-997.5, 
         291.19811546729676`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-980., 154.72926917932966`}, {-980., 223.89709632028186`}}],
         LineBox[{{-980., 223.89709632028186`}, {-980., 
         293.06492346123406`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-962.5, 157.5151070328827}, {-962.5, 226.19968730703906`}}],
         LineBox[{{-962.5, 226.19968730703906`}, {-962.5, 
         294.88426758119545`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-945., 160.33906520998147`}, {-945., 228.49625605390685`}}],
         LineBox[{{-945., 228.49625605390685`}, {-945., 296.6534468978322}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-927.5, 163.19617309124743`}, {-927.5, 
         230.78314615795577`}}], 
        LineBox[{{-927.5, 230.78314615795577`}, {-927.5, 
         298.3701192246641}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-910., 166.0814488453501}, {-910., 233.05686927496978`}}], 
        LineBox[{{-910., 233.05686927496978`}, {-910., 
         300.03228970458946`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-892.5, 168.98992135988644`}, {-892.5, 
         235.31410966151122`}}], 
        LineBox[{{-892.5, 235.31410966151122`}, {-892.5, 301.638297963136}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-875., 171.91665088988339`}, {-875., 237.55172746302836`}}],
         LineBox[{{-875., 237.55172746302836`}, {-875., 303.1868040361733}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-857.5, 174.85674831557384`}, {-857.5, 
         239.76676079480296`}}], 
        LineBox[{{-857.5, 239.76676079480296`}, {-857.5, 
         304.6767732740321}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-840., 177.80539292352634`}, {-840., 241.95642667054722`}}],
         LineBox[{{-840., 241.95642667054722`}, {-840., 
         306.10746041756806`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-822.5, 180.75784864602673`}, {-822.5, 
         244.11812084042205`}}], 
        LineBox[{{-822.5, 244.11812084042205`}, {-822.5, 
         307.4783930348174}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-805., 183.7094787129747}, {-805., 246.24941660614044`}}], 
        LineBox[{{-805., 246.24941660614044`}, {-805., 
         308.78935449930617`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-787.5, 186.6557586883416}, {-787.5, 248.34806268563648`}}],
         LineBox[{{-787.5, 248.34806268563648`}, {-787.5, 
         310.04036668293134`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-770., 189.59228787953703`}, {-770., 250.4119802035269}}], 
        LineBox[{{-770., 250.4119802035269}, {-770., 311.23167252751676`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-752.5, 192.5147991228393}, {-752.5, 252.43925888629474`}}],
         LineBox[{{-752.5, 252.43925888629474`}, {-752.5, 
         312.3637186497502}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-735., 195.4191669613555}, {-735., 254.42815254281763`}}], 
        LineBox[{{-735., 254.42815254281763`}, {-735., 313.4371381242798}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-717.5, 198.3014142439522}, {-717.5, 256.3770739115946}}], 
        LineBox[{{-717.5, 256.3770739115946}, {-717.5, 314.452733579237}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-700., 201.15771718414334`}, {-700., 258.28458895585084`}}],
         LineBox[{{-700., 258.28458895585084`}, {-700., 
         315.41146072755834`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-682.5, 203.9844089272712}, {-682.5, 260.1494106866886}}], 
        LineBox[{{-682.5, 260.1494106866886}, {-682.5, 316.314412446106}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-665., 206.77798168238886`}, {-665., 261.9703925926727}}], 
        LineBox[{{-665., 261.9703925926727}, {-665., 317.16280350295654`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-647.5, 209.5350874823617}, {-647.5, 263.74652175177226`}}],
         LineBox[{{-647.5, 263.74652175177226`}, {-647.5, 
         317.95795602118284`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-630., 212.25253764168374`}, {-630., 265.4769116985054}}], 
        LineBox[{{-630., 265.4769116985054}, {-630., 318.70128575532704`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-612.5, 214.92730098684117`}, {-612.5, 
         267.16079511553517`}}], 
        LineBox[{{-612.5, 267.16079511553517`}, {-612.5, 
         319.3942892442292}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-595., 217.55650093850028`}, {-595., 268.79751641492885`}}],
         LineBox[{{-595., 268.79751641492885`}, {-595., 320.0385318913574}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-577.5, 220.13741152889526`}, {-577.5, 
         270.38652426989773`}}], 
        LineBox[{{-577.5, 270.38652426989773`}, {-577.5, 
         320.6356370109002}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-560., 222.66745244139724`}, {-560., 271.9273641531701}}], 
        LineBox[{{-560., 271.9273641531701}, {-560., 321.187275864943}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-542.5, 225.1441831627825}, {-542.5, 273.4196709332874}}], 
        LineBox[{{-542.5, 273.4196709332874}, {-542.5, 
         321.69515870379234`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-525., 227.565296342251}, {-525., 274.86316157513363`}}], 
        LineBox[{{-525., 274.86316157513363`}, {-525., 
         322.16102680801623`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-507.5, 229.92861045502895`}, {-507.5, 
         276.25762798597935`}}], 
        LineBox[{{-507.5, 276.25762798597935`}, {-507.5, 
         322.58664551692976`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-490., 232.23206187264404`}, {-490., 277.6029300433083}}], 
        LineBox[{{-490., 277.6029300433083}, {-490., 322.97379821397254`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-472.5, 234.47369644688337`}, {-472.5, 
         278.89898883575836`}}], 
        LineBox[{{-472.5, 278.89898883575836`}, {-472.5, 
         323.32428122463335`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-455., 236.6516607201865}, {-455., 280.14578014370176`}}], 
        LineBox[{{-455., 280.14578014370176`}, {-455., 323.639899567217}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-437.5, 238.76419288207435`}, {-437.5, 281.3433281813595}}],
         LineBox[{{-437.5, 281.3433281813595}, {-437.5, 323.9224634806446}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-420., 240.809613599057}, {-420., 282.4916996179299}}], 
        LineBox[{{-420., 282.4916996179299}, {-420., 324.1737856368028}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-402.5, 242.7863168546148}, {-402.5, 283.59099789105125`}}],
         LineBox[{{-402.5, 283.59099789105125`}, {-402.5, 
         324.39567892748767`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-385., 244.6927609459629}, {-385., 284.6413578220331}}], 
        LineBox[{{-385., 284.6413578220331}, {-385., 324.5899546981033}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-367.5, 246.52745979533745`}, {-367.5, 
         285.64294053870947`}}], 
        LineBox[{{-367.5, 285.64294053870947`}, {-367.5, 
         324.7584212820815}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-350., 248.28897474498297`}, {-350., 286.59592870849883`}}],
         LineBox[{{-350., 286.59592870849883`}, {-350., 324.9028826720147}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-332.5, 249.97590701619652`}, {-332.5, 
         287.50052208131893`}}], 
        LineBox[{{-332.5, 287.50052208131893`}, {-332.5, 
         325.02513714644135`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-315., 251.58689102273854`}, {-315., 288.3569333393913}}], 
        LineBox[{{-315., 288.3569333393913}, {-315., 325.126975656044}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-297.5, 253.1205887363705}, {-297.5, 289.16538424870276`}}],
         LineBox[{{-297.5, 289.16538424870276`}, {-297.5, 
         325.210179761035}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-280., 254.57568530541445`}, {-280., 289.9261021049367}}], 
        LineBox[{{-280., 289.9261021049367}, {-280., 325.276518904459}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-262.5, 255.95088612435075`}, {-262.5, 290.6393164650722}}],
         LineBox[{{-262.5, 290.6393164650722}, {-262.5, 325.3277468057937}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-245., 257.24491554082994`}, {-245., 291.30525615453143`}}],
         LineBox[{{-245., 291.30525615453143`}, {-245., 
         325.36559676823293`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-227.5, 258.4565173641695}, {-227.5, 291.9241465387505}}], 
        LineBox[{{-227.5, 291.9241465387505}, {-227.5, 325.3917757133315}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-210., 259.58445730370875`}, {-210., 292.4962070473215}}], 
        LineBox[{{-210., 292.4962070473215}, {-210., 325.40795679093424`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-192.5, 260.62752741466477`}, {-192.5, 
         293.02164893839625`}}], 
        LineBox[{{-192.5, 293.02164893839625`}, {-192.5, 
         325.41577046212774`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-175., 261.5845525622761}, {-175., 293.5006732908418}}], 
        LineBox[{{-175., 293.5006732908418}, {-175., 325.4167940194075}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-157.5, 262.4543988322909}, {-157.5, 293.93346921166165`}}],
         LineBox[{{-157.5, 293.93346921166165`}, {-157.5, 
         325.4125395910324}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-140., 263.2359837195012}, {-140., 294.32021224644427`}}], 
        LineBox[{{-140., 294.32021224644427`}, {-140., 
         325.40444077338736`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-122.5, 263.9282878202122}, {-122.5, 294.6610629810354}}], 
        LineBox[{{-122.5, 294.6610629810354}, {-122.5, 325.3938381418586}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-105., 264.53036764606964`}, {-105., 294.95616582324624`}}],
         LineBox[{{-105., 294.95616582324624`}, {-105., 
         325.38196400042284`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-87.5, 265.0413690743936}, {-87.5, 295.2056479541819}}], 
        LineBox[{{-87.5, 295.2056479541819}, {-87.5, 325.3699268339703}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-70., 265.46054086446117`}, {-70., 295.4096184396828}}], 
        LineBox[{{-70., 295.4096184396828}, {-70., 325.3586960149044}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-52.5, 265.78724761117405`}, {-52.5, 295.5681674934035}}], 
        LineBox[{{-52.5, 295.5681674934035}, {-52.5, 325.34908737563296`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-35., 266.0209814870431}, {-35., 295.6813658841883}}], 
        LineBox[{{-35., 295.6813658841883}, {-35., 325.34175028133353`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{-17.5, 266.1613721479143}, {-17.5, 295.74926448161875`}}], 
        LineBox[{{-17.5, 295.74926448161875`}, {-17.5, 325.3371568153232}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{0., 266.2081942504616}, {0., 295.7718939349036}}], 
        LineBox[{{0., 295.7718939349036}, {0., 325.33559361934556`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{17.5, 266.1613721479102}, {17.5, 295.74926448161835`}}], 
        LineBox[{{17.5, 295.74926448161835`}, {17.5, 325.3371568153265}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{35., 266.0209814870345}, {35., 295.6813658841875}}], 
        LineBox[{{35., 295.6813658841875}, {35., 325.3417502813406}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{52.5, 265.78724761116166`}, {52.5, 295.56816749340237`}}], 
        LineBox[{{52.5, 295.56816749340237`}, {52.5, 325.3490873756431}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{70., 265.46054086444457`}, {70., 295.40961843968125`}}], 
        LineBox[{{70., 295.40961843968125`}, {70., 325.35869601491794`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{87.5, 265.0413690743731}, {87.5, 295.20564795418005`}}], 
        LineBox[{{87.5, 295.20564795418005`}, {87.5, 325.369926833987}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{105., 264.53036764604593`}, {105., 294.956165823244}}], 
        LineBox[{{105., 294.956165823244}, {105., 325.3819640004421}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{122.5, 263.92828782018444`}, {122.5, 294.6610629810328}}], 
        LineBox[{{122.5, 294.6610629810328}, {122.5, 325.39383814188113`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{140., 263.2359837194709}, {140., 294.3202122464414}}], 
        LineBox[{{140., 294.3202122464414}, {140., 325.40444077341186`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{157.5, 262.4543988322574}, {157.5, 293.9334692116584}}], 
        LineBox[{{157.5, 293.9334692116584}, {157.5, 325.4125395910594}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{175., 261.58455256224045`}, {175., 293.5006732908383}}], 
        LineBox[{{175., 293.5006732908383}, {175., 325.4167940194361}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{192.5, 260.6275274146271}, {192.5, 293.0216489383925}}], 
        LineBox[{{192.5, 293.0216489383925}, {192.5, 325.4157704621579}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{210., 259.5844573036691}, {210., 292.49620704731745`}}], 
        LineBox[{{210., 292.49620704731745`}, {210., 325.4079567909658}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{227.5, 258.4565173641282}, {227.5, 291.92414653874624`}}], 
        LineBox[{{227.5, 291.92414653874624`}, {227.5, 
         325.39177571336427`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{245., 257.2449155407868}, {245., 291.30525615452694`}}], 
        LineBox[{{245., 291.30525615452694`}, {245., 325.3655967682671}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{262.5, 255.95088612430754`}, {262.5, 290.6393164650676}}], 
        LineBox[{{262.5, 290.6393164650676}, {262.5, 325.3277468058277}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{280., 254.57568530537102`}, {280., 289.926102104932}}], 
        LineBox[{{280., 289.926102104932}, {280., 325.27651890449295`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{297.5, 253.12058873632645`}, {297.5, 289.1653842486979}}], 
        LineBox[{{297.5, 289.1653842486979}, {297.5, 325.2101797610693}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{315., 251.5868910226948}, {315., 288.35693333938633`}}], 
        LineBox[{{315., 288.35693333938633`}, {315., 325.1269756560779}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{332.5, 249.97590701615266`}, {332.5, 287.5005220813139}}], 
        LineBox[{{332.5, 287.5005220813139}, {332.5, 325.0251371464751}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{350., 248.28897474494053`}, {350., 286.59592870849383`}}], 
        LineBox[{{350., 286.59592870849383`}, {350., 324.9028826720471}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{367.5, 246.52745979529493`}, {367.5, 285.64294053870435`}}],
         LineBox[{{367.5, 285.64294053870435`}, {367.5, 324.7584212821138}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{385., 244.6927609459222}, {385., 284.6413578220281}}], 
        LineBox[{{385., 284.6413578220281}, {385., 324.589954698134}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{402.5, 242.7863168545756}, {402.5, 283.5909978910463}}], 
        LineBox[{{402.5, 283.5909978910463}, {402.5, 324.395678927517}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{420., 240.80961359901897`}, {420., 282.491699617925}}], 
        LineBox[{{420., 282.491699617925}, {420., 324.17378563683104`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{437.5, 238.76419288203854`}, {437.5, 281.34332818135476`}}],
         LineBox[{{437.5, 281.34332818135476`}, {437.5, 323.922463480671}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{455., 236.6516607201521}, {455., 280.14578014369715`}}], 
        LineBox[{{455., 280.14578014369715`}, {455., 323.6398995672422}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{472.5, 234.47369644685057`}, {472.5, 278.89898883575387`}}],
         LineBox[{{472.5, 278.89898883575387`}, {472.5, 
         323.32428122465717`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{490., 232.23206187261394`}, {490., 277.602930043304}}], 
        LineBox[{{490., 277.602930043304}, {490., 322.9737982139941}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{507.5, 229.92861045500086`}, {507.5, 276.2576279859753}}], 
        LineBox[{{507.5, 276.2576279859753}, {507.5, 322.5866455169498}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{525., 227.56529634222468`}, {525., 274.86316157512977`}}], 
        LineBox[{{525., 274.86316157512977`}, {525., 322.1610268080349}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{542.5, 225.14418316275857`}, {542.5, 273.41967093328384`}}],
         LineBox[{{542.5, 273.41967093328384`}, {542.5, 321.6951587038091}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{560., 222.6674524413758}, {560., 271.9273641531668}}], 
        LineBox[{{560., 271.9273641531668}, {560., 321.1872758649579}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{577.5, 220.13741152887604`}, {577.5, 270.3865242698947}}], 
        LineBox[{{577.5, 270.3865242698947}, {577.5, 320.6356370109134}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{595., 217.55650093848334`}, {595., 268.7975164149261}}], 
        LineBox[{{595., 268.7975164149261}, {595., 320.0385318913689}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{612.5, 214.9273009868268}, {612.5, 267.1607951155328}}], 
        LineBox[{{612.5, 267.1607951155328}, {612.5, 319.39428924423873`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{630., 212.25253764167138`}, {630., 265.4769116985033}}], 
        LineBox[{{630., 265.4769116985033}, {630., 318.70128575533516`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{647.5, 209.53508748235134`}, {647.5, 263.7465217517705}}], 
        LineBox[{{647.5, 263.7465217517705}, {647.5, 317.95795602118966`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{665., 206.7779816823807}, {665., 261.97039259267126`}}], 
        LineBox[{{665., 261.97039259267126`}, {665., 317.1628035029618}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{682.5, 203.9844089272652}, {682.5, 260.14941068668753`}}], 
        LineBox[{{682.5, 260.14941068668753`}, {682.5, 316.3144124461099}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{700., 201.15771718413916`}, {700., 258.2845889558501}}], 
        LineBox[{{700., 258.2845889558501}, {700., 315.41146072756106`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{717.5, 198.30141424395018`}, {717.5, 256.3770739115942}}], 
        LineBox[{{717.5, 256.3770739115942}, {717.5, 314.4527335792382}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{735., 195.41916696135505`}, {735., 254.42815254281754`}}], 
        LineBox[{{735., 254.42815254281754`}, {735., 313.43713812428007`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{752.5, 192.51479912284066`}, {752.5, 252.439258886295}}], 
        LineBox[{{752.5, 252.439258886295}, {752.5, 312.36371864974933`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{770., 189.59228787954012`}, {770., 250.41198020352752`}}], 
        LineBox[{{770., 250.41198020352752`}, {770., 311.23167252751495`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{787.5, 186.6557586883463}, {787.5, 248.34806268563742`}}], 
        LineBox[{{787.5, 248.34806268563742`}, {787.5, 310.0403666829285}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{805., 183.70947871298083`}, {805., 246.2494166061417}}], 
        LineBox[{{805., 246.2494166061417}, {805., 308.7893544993026}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{822.5, 180.75784864603432`}, {822.5, 244.11812084042361`}}],
         LineBox[{{822.5, 244.11812084042361`}, {822.5, 307.4783930348129}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{840., 177.80539292353518`}, {840., 241.95642667054906`}}], 
        LineBox[{{840., 241.95642667054906`}, {840., 306.10746041756295`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{857.5, 174.85674831558367`}, {857.5, 239.76676079480507`}}],
         LineBox[{{857.5, 239.76676079480507`}, {857.5, 
         304.67677327402646`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{875., 171.91665088989458`}, {875., 237.55172746303077`}}], 
        LineBox[{{875., 237.55172746303077`}, {875., 303.18680403616696`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{892.5, 168.98992135989846`}, {892.5, 235.31410966151387`}}],
         LineBox[{{892.5, 235.31410966151387`}, {892.5, 301.6382979631293}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{910., 166.08144884536296`}, {910., 233.05686927497266`}}], 
        LineBox[{{910., 233.05686927497266`}, {910., 300.03228970458235`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{927.5, 163.19617309126096`}, {927.5, 230.78314615795884`}}],
         LineBox[{{927.5, 230.78314615795884`}, {927.5, 298.3701192246567}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{945., 160.33906520999574`}, {945., 228.49625605391012`}}], 
        LineBox[{{945., 228.49625605391012`}, {945., 296.6534468978245}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{962.5, 157.51510703289742`}, {962.5, 226.1996873070425}}], 
        LineBox[{{962.5, 226.1996873070425}, {962.5, 294.8842675811876}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{980., 154.72926917934484`}, {980., 223.89709632028544`}}], 
        LineBox[{{980., 223.89709632028544`}, {980., 293.06492346122604`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{997.5, 151.98648797567267`}, {997.5, 221.59230172148062`}}],
         LineBox[{{997.5, 221.59230172148062`}, {997.5, 291.1981154672886}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1015., 149.2916413813844}, {1015., 219.2892772100371}}], 
        LineBox[{{1015., 219.2892772100371}, {1015., 289.2869130386898}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1032.5, 146.64952410685873`}, {1032.5, 
         216.99214306708555`}}], 
        LineBox[{{1032.5, 216.99214306708555`}, {1032.5, 
         287.33476202731237`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1050., 144.06482213468888`}, {1050., 214.70515632380776`}}],
         LineBox[{{1050., 214.70515632380776`}, {1050., 
         285.34549051292663`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1067.5, 141.54208688592166`}, {1067.5, 
         212.43269959493358`}}], 
        LineBox[{{1067.5, 212.43269959493358`}, {1067.5, 
         283.3233123039455}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1085., 139.08570930244719`}, {1085., 210.17926859726504`}}],
         LineBox[{{1085., 210.17926859726504`}, {1085., 281.2728278920829}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1102.5, 136.69989414745746`}, {1102.5, 
         207.94945838637122`}}], 
        LineBox[{{1102.5, 207.94945838637122`}, {1102.5, 279.199022625285}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1120., 134.38863485675842`}, {1120., 205.74794835814703`}}],
         LineBox[{{1120., 205.74794835814703`}, {1120., 
         277.10726185953564`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1137.5, 132.15568930427597`}, {1137.5, 203.5794860755757}}],
         LineBox[{{1137.5, 203.5794860755757}, {1137.5, 
         275.00328284687544`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1155., 130.004556874578}, {1155., 201.44886999461326`}}], 
        LineBox[{{1155., 201.44886999461326`}, {1155., 
         272.89318311464854`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1172.5, 127.93845726267762`}, {1172.5, 
         199.36093117643617`}}], 
        LineBox[{{1172.5, 199.36093117643617`}, {1172.5, 
         270.7834050901947}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1190., 125.96031144550264`}, {1190., 197.32051408618267`}}],
         LineBox[{{1190., 197.32051408618267`}, {1190., 
         268.68071672686267`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1207.5, 124.07272528862991`}, {1207.5, 195.3324565905857}}],
         LineBox[{{1207.5, 195.3324565905857}, {1207.5, 266.5921878925415}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1225., 122.27797626415357`}, {1225., 193.40156927835815`}}],
         LineBox[{{1225., 193.40156927835815`}, {1225., 
         264.52516229256275`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1242.5, 120.57800375854724`}, {1242.5, 
         191.53261423766764`}}], 
        LineBox[{{1242.5, 191.53261423766764`}, {1242.5, 
         262.48722471678803`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1260., 118.97440344022091`}, {1260., 189.73028343436417`}}],
         LineBox[{{1260., 189.73028343436417`}, {1260., 
         260.48616342850744`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1277.5, 117.46842613203846`}, {1277.5, 
         187.99917684262778`}}], 
        LineBox[{{1277.5, 187.99917684262778`}, {1277.5, 
         258.5299275532171}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1295., 116.06098159095266`}, {1295., 186.3437804862521}}], 
        LineBox[{{1295., 186.3437804862521}, {1295., 256.6265793815515}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1312.5, 114.75264753165872`}, {1312.5, 184.7684445537346}}],
         LineBox[{{1312.5, 184.7684445537346}, {1312.5, 
         254.78424157581048`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1330., 113.5436841406197}, {1330., 183.27736175360025`}}], 
        LineBox[{{1330., 183.27736175360025`}, {1330., 253.0110393665808}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1347.5, 112.43405420844132`}, {1347.5, 
         181.87454607785708`}}], 
        LineBox[{{1347.5, 181.87454607785708`}, {1347.5, 
         251.31503794727283`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1365., 111.42344886108245`}, {1365., 180.56381214110755`}}],
         LineBox[{{1365., 180.56381214110755`}, {1365., 
         249.70417542113265`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1382.5, 110.5113186942334}, {1382.5, 179.34875526057786`}}],
         LineBox[{{1382.5, 179.34875526057786`}, {1382.5, 
         248.1861918269223}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1400., 109.69690991327235`}, {1400., 178.2327324381824}}], 
        LineBox[{{1400., 178.2327324381824}, {1400., 246.76855496309247`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1417.5, 108.97930485942513`}, {1417.5, 
         177.21884439972206`}}], 
        LineBox[{{1417.5, 177.21884439972206`}, {1417.5, 245.458383940019}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1435., 108.35746607026388`}, {1435., 176.30991883848108`}}],
         LineBox[{{1435., 176.30991883848108`}, {1435., 
         244.26237160669828`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1452.5, 107.83028279224368`}, {1452.5, 
         175.50849500091493`}}], 
        LineBox[{{1452.5, 175.50849500091493`}, {1452.5, 
         243.1867072095862}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1470., 107.39661865028152`}, {1470., 174.8168097409186}}], 
        LineBox[{{1470., 174.8168097409186}, {1470., 242.23700083155563`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1487.5, 107.0553590023422}, {1487.5, 174.2367851564679}}], 
        LineBox[{{1487.5, 174.2367851564679}, {1487.5, 
         241.41821131059362`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1505., 106.80545638417382`}, {1505., 173.77001790839344`}}],
         LineBox[{{1505., 173.77001790839344`}, {1505., 
         240.73457943261306`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1522.5, 106.64597239794969`}, {1522.5, 
         173.41777030586374`}}], 
        LineBox[{{1522.5, 173.41777030586374`}, {1522.5, 
         240.1895682137778}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1540., 106.57611443224698`}, {1540., 173.18096322702382`}}],
         LineBox[{{1540., 173.18096322702382`}, {1540., 
         239.78581202180067`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1557.5, 106.5952657272432}, {1557.5, 173.06017092637464`}}],
         LineBox[{{1557.5, 173.06017092637464`}, {1557.5, 
         239.52507612550608`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1575., 106.7030075182503}, {1575., 173.05561776312743`}}], 
        LineBox[{{1575., 173.05561776312743`}, {1575., 
         239.40822800800456`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1592.5, 106.8991322940261}, {1592.5, 173.1671768671591}}], 
        LineBox[{{1592.5, 173.1671768671591}, {1592.5, 
         239.43522144029208`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1610., 107.1836475762665}, {1610., 173.39437074158454`}}], 
        LineBox[{{1610., 173.39437074158454`}, {1610., 239.6050939069026}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1627.5, 107.55677003870855`}, {1627.5, 173.7363737835891}}],
         LineBox[{{1627.5, 173.7363737835891}, {1627.5, 
         239.91597752846965`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1645., 108.01891020884958`}, {1645., 174.19201668827716`}}],
         LineBox[{{1645., 174.19201668827716`}, {1645., 
         240.36512316770475`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1662.5, 108.57064840148429`}, {1662.5, 174.7597926841199}}],
         LineBox[{{1662.5, 174.7597926841199}, {1662.5, 
         240.94893696675553`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1680., 109.21270289214073`}, {1680., 175.43786553334706`}}],
         LineBox[{{1680., 175.43786553334706`}, {1680., 241.6630281745534}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1697.5, 109.94589162635741`}, {1697.5, 
         176.22407921652652`}}], 
        LineBox[{{1697.5, 176.22407921652652`}, {1697.5, 
         242.50226680669562`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1715., 110.7710889615689}, {1715., 177.11596920778638`}}], 
        LineBox[{{1715., 177.11596920778638`}, {1715., 
         243.46084945400384`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1732.5, 111.68917904491637`}, {1732.5, 
         178.11077523581682`}}], 
        LineBox[{{1732.5, 178.11077523581682`}, {1732.5, 
         244.53237142671725`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1750., 112.70100744421029`}, {1750., 179.20545541606046`}}],
         LineBox[{{1750., 179.20545541606046`}, {1750., 
         245.70990338791063`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1767.5, 113.80733257971498`}, {1767.5, 
         180.39670163145826`}}], 
        LineBox[{{1767.5, 180.39670163145826`}, {1767.5, 
         246.98607068320155`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1785., 115.0087783663581}, {1785., 181.68095603282194`}}], 
        LineBox[{{1785., 181.68095603282194`}, {1785., 
         248.35313369928576`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1802.5, 116.30578928751437`}, {1802.5, 
         183.05442852537664`}}], 
        LineBox[{{1802.5, 183.05442852537664`}, {1802.5, 
         249.80306776323891`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1820., 117.69858890194148`}, {1820., 184.513115105252}}], 
        LineBox[{{1820., 184.513115105252}, {1820., 251.32764130856253`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1837.5, 119.18714255287998`}, {1837.5, 
         186.05281690865266`}}], 
        LineBox[{{1837.5, 186.05281690865266`}, {1837.5, 
         252.91849126442534`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1855., 120.77112481850702`}, {1855., 187.66915983702745`}}],
         LineBox[{{1855., 187.66915983702745`}, {1855., 
         254.56719485554788`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1872.5, 122.44989202824635`}, {1872.5, 
         189.35761462368143`}}], 
        LineBox[{{1872.5, 189.35761462368143`}, {1872.5, 
         256.26533721911653`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1890., 124.22245997858484`}, {1890., 191.1135172107887}}], 
        LineBox[{{1890., 191.1135172107887}, {1890., 258.0045744429926}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1907.5, 126.08748682033035`}, {1907.5, 192.9320893105124}}],
         LineBox[{{1907.5, 192.9320893105124}, {1907.5, 
         259.77669180069444`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1925., 128.0432609588171}, {1925., 194.80845902973434`}}], 
        LineBox[{{1925., 194.80845902973434`}, {1925., 261.5736571006516}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1942.5, 130.08769370924188`}, {1942.5, 
         196.73768144453965`}}], 
        LineBox[{{1942.5, 196.73768144453965`}, {1942.5, 
         263.3876691798374}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1960., 132.21831637908352`}, {1960., 198.71475901788762`}}],
         LineBox[{{1960., 198.71475901788762`}, {1960., 
         265.21120165669174`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1977.5, 134.43228140532807`}, {1977.5, 
         200.73466176160176`}}], 
        LineBox[{{1977.5, 200.73466176160176`}, {1977.5, 
         267.03704211787544`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{1995., 136.72636715226042`}, {1995., 202.79234705172465`}}],
         LineBox[{{1995., 202.79234705172465`}, {1995., 268.8583269511889}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2012.5, 139.0969859720273}, {2012.5, 204.88277901418815`}}],
         LineBox[{{2012.5, 204.88277901418815`}, {2012.5, 
         270.668572056349}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2030., 141.54019514127432`}, {2030., 207.00094740545416`}}],
         LineBox[{{2030., 207.00094740545416`}, {2030., 
         272.46169966963396`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2047.5, 144.05171030948588`}, {2047.5, 
         209.14188592009972`}}], 
        LineBox[{{2047.5, 209.14188592009972`}, {2047.5, 
         274.23206153071357`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2065., 146.62692112525588`}, {2065., 211.3006898640966}}], 
        LineBox[{{2065., 211.3006898640966}, {2065., 275.9744586029373}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2082.5, 149.26090874309386`}, {2082.5, 
         213.47253313863797`}}], 
        LineBox[{{2082.5, 213.47253313863797`}, {2082.5, 
         277.6841575341821}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2100., 151.9484649535221}, {2100., 215.65268448468834`}}], 
        LineBox[{{2100., 215.65268448468834`}, {2100., 279.3569040158546}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2117.5, 154.68411272158193`}, {2117.5, 217.8365229429171}}],
         LineBox[{{2117.5, 217.8365229429171}, {2117.5, 280.9889331642523}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2135., 157.4621279622374}, {2135., 220.01955248728132`}}], 
        LineBox[{{2135., 220.01955248728132`}, {2135., 
         282.57697701232524`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2152.5, 160.27656242470476`}, {2152.5, 
         222.19741579326535`}}], 
        LineBox[{{2152.5, 222.19741579326535`}, {2152.5, 
         284.11826916182594`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2170., 163.12126760069586`}, {2170., 224.36590710369885`}}],
         LineBox[{{2170., 224.36590710369885`}, {2170., 
         285.61054660670186`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2187.5, 165.98991961352056`}, {2187.5, 
         226.52098415624766`}}], 
        LineBox[{{2187.5, 226.52098415624766`}, {2187.5, 
         287.0520486989748}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2205., 168.87604508532948`}, {2205., 228.6587791372144}}], 
        LineBox[{{2205., 228.6587791372144}, {2205., 288.44151318909934`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2222.5, 171.77304801800008`}, {2222.5, 
         230.77560862634567`}}], 
        LineBox[{{2222.5, 230.77560862634567`}, {2222.5, 
         289.7781692346913}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2240., 174.67423775844853`}, {2240., 232.86798249709324`}}],
         LineBox[{{2240., 232.86798249709324`}, {2240., 291.0617272357379}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2257.5, 177.57285815042468`}, {2257.5, 234.9326117364089}}],
         LineBox[{{2257.5, 234.9326117364089}, {2257.5, 292.2923653223931}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2275., 180.46211800062372`}, {2275., 236.96641514788388`}}],
         LineBox[{{2275., 236.96641514788388`}, {2275., 
         293.47071229514404`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2292.5, 183.33522300506138`}, {2292.5, 
         238.96652490208402`}}], 
        LineBox[{{2292.5, 238.96652490208402`}, {2292.5, 
         294.59782679910666`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2310., 186.18540928948045`}, {2310., 240.9302908985101}}], 
        LineBox[{{2310., 240.9302908985101}, {2310., 295.67517250753974`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2327.5, 189.00597871153352`}, {2327.5, 
         242.85528390493803`}}], 
        LineBox[{{2327.5, 242.85528390493803`}, {2327.5, 
         296.7045890983426}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2345., 191.79033604851807`}, {2345., 244.73929744217077`}}],
         LineBox[{{2345., 244.73929744217077`}, {2345., 297.6882588358235}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2362.5, 194.53202814780337`}, {2362.5, 
         246.58034838563862`}}], 
        LineBox[{{2362.5, 246.58034838563862`}, {2362.5, 
         298.62866862347386`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2380., 197.22478504287406`}, {2380., 248.3766762599733}}], 
        LineBox[{{2380., 248.3766762599733}, {2380., 299.5285674770725}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2397.5, 199.86256293139445`}, {2397.5, 
         250.12674120876437`}}], 
        LineBox[{{2397.5, 250.12674120876437`}, {2397.5, 
         300.3909194861343}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2415., 202.43958876948722`}, {2415., 251.8292206292631}}], 
        LineBox[{{2415., 251.8292206292631}, {2415., 301.21885248903897`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2432.5, 204.95040605688754`}, {2432.5, 
         253.48300447085478`}}], 
        LineBox[{{2432.5, 253.48300447085478`}, {2432.5, 
         302.01560288482204`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2450., 207.38992117307126`}, {2450., 255.0871892066577}}], 
        LineBox[{{2450., 255.0871892066577}, {2450., 302.78445724024414`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2467.5, 209.7534493813095}, {2467.5, 256.6410704995479}}], 
        LineBox[{{2467.5, 256.6410704995479}, {2467.5, 
         303.52869161778625`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2485., 212.03675935884638`}, {2485., 258.1441345971329}}], 
        LineBox[{{2485., 258.1441345971329}, {2485., 304.2515098354194}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2502.5, 214.23611485594895`}, {2502.5, 259.5960485045227}}],
         LineBox[{{2502.5, 259.5960485045227}, {2502.5, 304.9559821530964}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2520., 216.34831186028237`}, {2520., 260.9966489989439}}], 
        LineBox[{{2520., 260.9966489989439}, {2520., 305.64498613760543`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2537.5, 218.3707094761968}, {2537.5, 262.3459305660437}}], 
        LineBox[{{2537.5, 262.3459305660437}, {2537.5, 306.3211516558906}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2555., 220.30125265345748`}, {2555., 263.6440323538102}}], 
        LineBox[{{2555., 263.6440323538102}, {2555., 306.9868120541629}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2572.5, 222.13848494667198`}, {2572.5, 264.8912242560559}}],
         LineBox[{{2572.5, 264.8912242560559}, {2572.5, 
         307.64396356543983`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2590., 223.88154967724336`}, {2590., 266.0878922529892}}], 
        LineBox[{{2590., 266.0878922529892}, {2590., 308.29423482873506`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2607.5, 225.53017821324966`}, {2607.5, 
         267.23452315114423`}}], 
        LineBox[{{2607.5, 267.23452315114423`}, {2607.5, 
         308.9388680890388}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2625., 227.08466457120835`}, {2625., 268.33168887846324`}}],
         LineBox[{{2625., 268.33168887846324`}, {2625., 
         309.57871318571813`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2642.5, 228.54582614999475`}, {2642.5, 
         269.38003050221937`}}], 
        LineBox[{{2642.5, 269.38003050221937`}, {2642.5, 310.214234854444}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2660., 229.9149510871044}, {2660., 270.38024214736936`}}], 
        LineBox[{{2660., 270.38024214736936`}, {2660., 310.8455332076343}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2677.5, 231.1937334237624}, {2677.5, 271.333055000474}}], 
        LineBox[{{2677.5, 271.333055000474}, {2677.5, 311.4723765771856}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2695., 232.38419791681022`}, {2695., 272.23922158920664`}}],
         LineBox[{{2695., 272.23922158920664`}, {2695., 312.0942452616031}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2712.5, 233.4886168844998}, {2712.5, 273.0995005294269}}], 
        LineBox[{{2712.5, 273.0995005294269}, {2712.5, 312.710384174354}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2730., 234.50942187567017`}, {2730., 273.914641930607}}], 
        LineBox[{{2730., 273.914641930607}, {2730., 313.3198619855438}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2747.5, 235.44911318154598`}, {2747.5, 274.6853736459283}}],
         LineBox[{{2747.5, 274.6853736459283}, {2747.5, 313.9216341103106}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2765., 236.31017026123092`}, {2765., 275.4123885455316}}], 
        LineBox[{{2765., 275.4123885455316}, {2765., 314.5146068298323}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2782.5, 237.09496604038478`}, {2782.5, 276.0963329802168}}],
         LineBox[{{2782.5, 276.0963329802168}, {2782.5, 
         315.09769992004885`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2800., 237.8056877963618}, {2800., 276.73779658841977`}}], 
        LineBox[{{2800., 276.73779658841977`}, {2800., 
         315.66990538047776`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2817.5, 238.44426699929383`}, {2817.5, 
         277.33730358171067`}}], 
        LineBox[{{2817.5, 277.33730358171067`}, {2817.5, 
         316.23034016412754`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2835., 239.01232007572298`}, {2835., 277.89530562359545`}}],
         LineBox[{{2835., 277.89530562359545`}, {2835., 316.7782911714679}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2852.5, 239.5111016330815}, {2852.5, 278.41217639337555`}}],
         LineBox[{{2852.5, 278.41217639337555`}, {2852.5, 
         317.3132511536696}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2870., 239.94147125528994`}, {2870., 278.8882079016079}}], 
        LineBox[{{2870., 278.8882079016079}, {2870., 317.83494454792594`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2887.5, 240.30387456734812`}, {2887.5, 279.3236085967636}}],
         LineBox[{{2887.5, 279.3236085967636}, {2887.5, 
         318.34334262617915`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2905., 240.59833887565117`}, {2905., 279.7185032744889}}], 
        LineBox[{{2905., 279.7185032744889}, {2905., 318.83866767332665`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2922.5, 240.82448331912303`}, {2922.5, 
         280.07293477198454`}}], 
        LineBox[{{2922.5, 280.07293477198454`}, {2922.5, 
         319.32138622484604`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2940., 240.98154310727702`}, {2940., 280.38686740099206`}}],
         LineBox[{{2940., 280.38686740099206`}, {2940., 
         319.79219169470707`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2957.5, 241.06840706748193`}, {2957.5, 
         280.66019204430023`}}], 
        LineBox[{{2957.5, 280.66019204430023`}, {2957.5, 
         320.25197702111853`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2975., 241.083667369584}, {2975., 280.8927328131446}}], 
        LineBox[{{2975., 280.8927328131446}, {2975., 320.7017982567053}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{2992.5, 241.02567994178963`}, {2992.5, 281.0842551369479}}],
         LineBox[{{2992.5, 281.0842551369479}, {2992.5, 
         321.14283033210614`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3010., 240.89263374468067`}, {3010., 281.23447513307883`}}],
         LineBox[{{3010., 281.23447513307883`}, {3010., 321.576316521477}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3027.5, 240.6826267458292}, {3027.5, 281.34307008320843`}}],
         LineBox[{{3027.5, 281.34307008320843`}, {3027.5, 
         322.0035134205877}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3045., 240.3937461583767}, {3045., 281.4096898248681}}], 
        LineBox[{{3045., 281.4096898248681}, {3045., 322.4256334913595}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3062.5, 240.02415030010263`}, {3062.5, 
         281.43396885235455`}}], 
        LineBox[{{3062.5, 281.43396885235455`}, {3062.5, 
         322.8437874046065}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3080., 239.5721493229142}, {3080., 281.41553891050313`}}], 
        LineBox[{{3080., 281.41553891050313`}, {3080., 323.2589284980921}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3097.5, 239.0362820796703}, {3097.5, 281.35404185829344`}}],
         LineBox[{{3097.5, 281.35404185829344`}, {3097.5, 
         323.6718016369166}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3115., 238.41538655050198`}, {3115., 281.2491425769113}}], 
        LineBox[{{3115., 281.2491425769113}, {3115., 324.08289860332064`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3132.5, 237.70866154554417`}, {3132.5, 281.100541698815}}], 
        LineBox[{{3132.5, 281.100541698815}, {3132.5, 324.49242185208584`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3150., 236.91571782184047`}, {3150., 280.90798794050505`}}],
         LineBox[{{3150., 280.90798794050505`}, {3150., 
         324.90025805916963`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3167.5, 236.0366172710367}, {3167.5, 280.6712898319387}}], 
        LineBox[{{3167.5, 280.6712898319387}, {3167.5, 325.3059623928406}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3185., 235.07189941186968`}, {3185., 280.3903266496298}}], 
        LineBox[{{3185., 280.3903266496298}, {3185., 325.7087538873899}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3202.5, 234.0225950119165}, {3202.5, 280.0650583781312}}], 
        LineBox[{{3202.5, 280.0650583781312}, {3202.5, 326.1075217443459}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3220., 232.89022722097513`}, {3220., 279.6955345454079}}], 
        LineBox[{{3220., 279.6955345454079}, {3220., 326.50084186984066`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3237.5, 231.67680108424724`}, {3237.5, 
         279.28190180112284`}}], 
        LineBox[{{3237.5, 279.28190180112284`}, {3237.5, 
         326.88700251799844`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3255., 230.3847826884449}, {3255., 278.82441013255607`}}], 
        LineBox[{{3255., 278.82441013255607`}, {3255., 
         327.26403757666725`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3272.5, 229.0170694622268}, {3272.5, 278.32341764019907`}}],
         LineBox[{{3272.5, 278.32341764019907`}, {3272.5, 
         327.62976581817134`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3290., 227.57695330173505`}, {3290., 277.7793938234198}}], 
        LineBox[{{3290., 277.7793938234198}, {3290., 327.9818343451046}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3307.5, 226.06807823159832`}, {3307.5, 277.1929213553687}}],
         LineBox[{{3307.5, 277.1929213553687}, {3307.5, 
         328.31776447913904`}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3325., 224.49439425920133`}, {3325., 276.56469635488327`}}],
         LineBox[{{3325., 276.56469635488327`}, {3325., 328.6349984505652}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3342.5, 222.86010895746912`}, {3342.5, 275.8955271909488}}],
         LineBox[{{3342.5, 275.8955271909488}, {3342.5, 328.9309454244285}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3360., 221.16963814236868`}, {3360., 275.1863318817149}}], 
        LineBox[{{3360., 275.1863318817149}, {3360., 329.20302562106116`}}]}},
      
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3377.5, 219.42755681741397`}, {3377.5, 274.4381341746155}}],
         LineBox[{{3377.5, 274.4381341746155}, {3377.5, 329.4487115318171}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3395., 217.63855135700672`}, {3395., 273.65205841632206`}}],
         LineBox[{{3395., 273.65205841632206`}, {3395., 329.6655654756374}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3412.5, 215.80737370716957`}, {3412.5, 272.8293233406475}}],
         LineBox[{{3412.5, 272.8293233406475}, {3412.5, 329.8512729741254}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3430., 213.93879820541463`}, {3430., 271.9712349187768}}], 
        LineBox[{{3430., 271.9712349187768}, {3430., 330.003671632139}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3447.5, 212.03758146628235`}, {3447.5, 271.0791784290514}}],
         LineBox[{{3447.5, 271.0791784290514}, {3447.5, 330.1207753918205}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3465., 210.10842564732803`}, {3465., 270.1546099128024}}], 
        LineBox[{{3465., 270.1546099128024}, {3465., 330.2007941782768}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3482.5, 208.15594530147666`}, {3482.5, 269.1990471883079}}],
         LineBox[{{3482.5, 269.1990471883079}, {3482.5, 330.2421490751391}}]}},
      Antialiasing->False]}, 
    {GrayLevel[0], Opacity[0.4], 
     StyleBox[{{}, {
        LineBox[{{3500., 206.18463793353635`}, {3500., 268.2140605968314}}], 
        LineBox[{{3500., 268.2140605968314}, {3500., 330.2434832601265}}]}},
      Antialiasing->False]}}, 
   {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
    Opacity[0.4], PointBox[CompressedData["
1:eJxV2XtczfcfB/CEn5lKP5pGZCrEwlxmWMs7t9xqJKlMSbKktYpIJccpOZVu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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["T", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      RowBox[{"v", "(", "T", ")"}], HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3500., 3500.}, {0, 330.2434832601265}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9313589658627443`*^9, 3.931359569719252*^9, 
  3.931361973409184*^9, 3.9313625859288063`*^9, 3.931363185578409*^9, 
  3.9313637521352453`*^9, 3.9313643855330963`*^9, 3.9313652581097717`*^9, 
  3.931365822322483*^9, 3.9314304894665194`*^9, 3.937895137151486*^9, 
  3.937895186226985*^9, 3.9378952418160677`*^9, 3.9378960606459227`*^9, 
  3.937896111510572*^9, 3.93789737551754*^9, 3.946657971977704*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b60d6dff-3000-43f0-a818-58af97805afb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BHplot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotwitherrors2", ",", "class2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931357696001581*^9, 3.931357717724464*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"19c403df-5131-4c93-81d5-5b41c7028050"],

Cell[BoxData[
 GraphicsBox[{{{
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3500., 206.1846379335404}, {-3500., 
          268.21406059683216`}}], 
         LineBox[{{-3500., 268.21406059683216`}, {-3500., 
          330.2434832601239}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3482.5, 208.15594530148138`}, {-3482.5, 
          269.1990471883088}}], 
         LineBox[{{-3482.5, 269.1990471883088}, {-3482.5, 
          330.2421490751362}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3465., 210.10842564733366`}, {-3465., 
          270.15460991280344`}}], 
         LineBox[{{-3465., 270.15460991280344`}, {-3465., 
          330.2007941782732}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3447.5, 212.03758146628854`}, {-3447.5, 
          271.07917842905255`}}], 
         LineBox[{{-3447.5, 271.07917842905255`}, {-3447.5, 
          330.12077539181655`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3430., 213.93879820542165`}, {-3430., 
          271.97123491877807`}}], 
         LineBox[{{-3430., 271.97123491877807`}, {-3430., 
          330.00367163213446`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3412.5, 215.807373707177}, {-3412.5, 272.8293233406488}}],
          LineBox[{{-3412.5, 272.8293233406488}, {-3412.5, 
          329.85127297412055`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3395., 217.63855135701485`}, {-3395., 
          273.6520584163234}}], 
         LineBox[{{-3395., 273.6520584163234}, {-3395., 329.665565475632}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3377.5, 219.42755681742284`}, {-3377.5, 
          274.438134174617}}], 
         LineBox[{{-3377.5, 274.438134174617}, {-3377.5, 
          329.44871153181117`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3360., 221.16963814237772`}, {-3360., 
          275.1863318817164}}], 
         LineBox[{{-3360., 275.1863318817164}, {-3360., 329.2030256210551}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3342.5, 222.86010895747847`}, {-3342.5, 
          275.89552719095036`}}], 
         LineBox[{{-3342.5, 275.89552719095036`}, {-3342.5, 
          328.93094542442225`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3325., 224.49439425921096`}, {-3325., 
          276.5646963548848}}], 
         LineBox[{{-3325., 276.5646963548848}, {-3325., 328.6349984505586}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3307.5, 226.06807823160793`}, {-3307.5, 
          277.1929213553702}}], 
         LineBox[{{-3307.5, 277.1929213553702}, {-3307.5, 
          328.31776447913245`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3290., 227.57695330174428`}, {-3290., 
          277.77939382342123`}}], 
         LineBox[{{-3290., 277.77939382342123`}, {-3290., 
          327.98183434509815`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3272.5, 229.0170694622357}, {-3272.5, 
          278.32341764020043`}}], 
         LineBox[{{-3272.5, 278.32341764020043`}, {-3272.5, 
          327.62976581816514`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3255., 230.38478268845336`}, {-3255., 
          278.8244101325573}}], 
         LineBox[{{-3255., 278.8244101325573}, {-3255., 327.2640375766613}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3237.5, 231.67680108425495`}, {-3237.5, 
          279.281901801124}}], 
         LineBox[{{-3237.5, 279.281901801124}, {-3237.5, 326.887002517993}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3220., 232.8902272209817}, {-3220., 
          279.69553454540886`}}], 
         LineBox[{{-3220., 279.69553454540886`}, {-3220., 
          326.500841869836}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3202.5, 234.02259501192273`}, {-3202.5, 
          280.06505837813205`}}], 
         LineBox[{{-3202.5, 280.06505837813205`}, {-3202.5, 
          326.1075217443414}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3185., 235.0718994118747}, {-3185., 280.3903266496305}}], 
         LineBox[{{-3185., 280.3903266496305}, {-3185., 
          325.70875388738625`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3167.5, 236.0366172710407}, {-3167.5, 
          280.67128983193925`}}], 
         LineBox[{{-3167.5, 280.67128983193925`}, {-3167.5, 
          325.3059623928378}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3150., 236.91571782184351`}, {-3150., 
          280.90798794050545`}}], 
         LineBox[{{-3150., 280.90798794050545`}, {-3150., 
          324.90025805916736`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3132.5, 237.70866154554608`}, {-3132.5, 
          281.1005416988152}}], 
         LineBox[{{-3132.5, 281.1005416988152}, {-3132.5, 
          324.49242185208436`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3115., 238.41538655050215`}, {-3115., 
          281.2491425769113}}], 
         LineBox[{{-3115., 281.2491425769113}, {-3115., 324.0828986033205}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3097.5, 239.0362820796691}, {-3097.5, 
          281.3540418582933}}], 
         LineBox[{{-3097.5, 281.3540418582933}, {-3097.5, 
          323.67180163691745`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3080., 239.57214932291143`}, {-3080., 
          281.4155389105028}}], 
         LineBox[{{-3080., 281.4155389105028}, {-3080., 323.2589284980942}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3062.5, 240.0241503000986}, {-3062.5, 
          281.43396885235404`}}], 
         LineBox[{{-3062.5, 281.43396885235404`}, {-3062.5, 
          322.8437874046095}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3045., 240.39374615837062`}, {-3045., 
          281.40968982486737`}}], 
         LineBox[{{-3045., 281.40968982486737`}, {-3045., 
          322.4256334913641}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3027.5, 240.6826267458226}, {-3027.5, 
          281.3430700832076}}], 
         LineBox[{{-3027.5, 281.3430700832076}, {-3027.5, 
          322.0035134205925}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-3010., 240.89263374467203`}, {-3010., 
          281.23447513307775`}}], 
         LineBox[{{-3010., 281.23447513307775`}, {-3010., 
          321.5763165214835}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2992.5, 241.0256799417799}, {-2992.5, 
          281.0842551369467}}], 
         LineBox[{{-2992.5, 281.0842551369467}, {-2992.5, 
          321.1428303321135}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2975., 241.08366736957294`}, {-2975., 
          280.89273281314325`}}], 
         LineBox[{{-2975., 280.89273281314325`}, {-2975., 
          320.7017982567136}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2957.5, 241.06840706746954`}, {-2957.5, 
          280.6601920442987}}], 
         LineBox[{{-2957.5, 280.6601920442987}, {-2957.5, 
          320.25197702112786`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2940., 240.98154310726332`}, {-2940., 
          280.38686740099035`}}], 
         LineBox[{{-2940., 280.38686740099035`}, {-2940., 
          319.7921916947174}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2922.5, 240.82448331910783`}, {-2922.5, 
          280.07293477198266`}}], 
         LineBox[{{-2922.5, 280.07293477198266`}, {-2922.5, 
          319.3213862248575}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2905., 240.5983388756359}, {-2905., 
          279.71850327448703`}}], 
         LineBox[{{-2905., 279.71850327448703`}, {-2905., 
          318.8386676733382}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2887.5, 240.3038745673324}, {-2887.5, 
          279.3236085967617}}], 
         LineBox[{{-2887.5, 279.3236085967617}, {-2887.5, 
          318.343342626191}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2870., 239.94147125527314`}, {-2870., 
          278.8882079016059}}], 
         LineBox[{{-2870., 278.8882079016059}, {-2870., 317.8349445479386}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2852.5, 239.5111016330646}, {-2852.5, 
          278.41217639337344`}}], 
         LineBox[{{-2852.5, 278.41217639337344`}, {-2852.5, 
          317.3132511536823}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2835., 239.01232007570565`}, {-2835., 
          277.8953056235933}}], 
         LineBox[{{-2835., 277.8953056235933}, {-2835., 
          316.77829117148093`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2817.5, 238.4442669992757}, {-2817.5, 
          277.33730358170845`}}], 
         LineBox[{{-2817.5, 277.33730358170845`}, {-2817.5, 
          316.2303401641412}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2800., 237.80568779634413`}, {-2800., 
          276.7377965884176}}], 
         LineBox[{{-2800., 276.7377965884176}, {-2800., 
          315.66990538049106`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2782.5, 237.0949660403675}, {-2782.5, 
          276.09633298021464`}}], 
         LineBox[{{-2782.5, 276.09633298021464`}, {-2782.5, 
          315.0976999200618}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2765., 236.31017026121373`}, {-2765., 
          275.4123885455295}}], 
         LineBox[{{-2765., 275.4123885455295}, {-2765., 
          314.51460682984526`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2747.5, 235.44911318152904`}, {-2747.5, 
          274.6853736459262}}], 
         LineBox[{{-2747.5, 274.6853736459262}, {-2747.5, 
          313.92163411032334`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2730., 234.50942187565408`}, {-2730., 
          273.91464193060494`}}], 
         LineBox[{{-2730., 273.91464193060494`}, {-2730., 
          313.3198619855558}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2712.5, 233.48861688448403`}, {-2712.5, 
          273.0995005294249}}], 
         LineBox[{{-2712.5, 273.0995005294249}, {-2712.5, 
          312.7103841743658}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2695., 232.38419791679615`}, {-2695., 
          272.2392215892048}}], 
         LineBox[{{-2695., 272.2392215892048}, {-2695., 312.0942452616135}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2677.5, 231.1937334237487}, {-2677.5, 
          271.33305500047226`}}], 
         LineBox[{{-2677.5, 271.33305500047226`}, {-2677.5, 
          311.4723765771958}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2660., 229.914951087092}, {-2660., 270.3802421473677}}], 
         LineBox[{{-2660., 270.3802421473677}, {-2660., 310.8455332076434}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2642.5, 228.54582614998307`}, {-2642.5, 
          269.38003050221783`}}], 
         LineBox[{{-2642.5, 269.38003050221783`}, {-2642.5, 
          310.21423485445257`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2625., 227.0846645711978}, {-2625., 268.3316888784619}}], 
         LineBox[{{-2625., 268.3316888784619}, {-2625., 309.5787131857259}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2607.5, 225.53017821324096`}, {-2607.5, 
          267.23452315114304`}}], 
         LineBox[{{-2607.5, 267.23452315114304`}, {-2607.5, 
          308.9388680890451}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2590., 223.8815496772352}, {-2590., 266.0878922529881}}], 
         LineBox[{{-2590., 266.0878922529881}, {-2590., 308.294234828741}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2572.5, 222.13848494666547`}, {-2572.5, 
          264.891224256055}}], 
         LineBox[{{-2572.5, 264.891224256055}, {-2572.5, 
          307.64396356544455`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2555., 220.30125265345197`}, {-2555., 
          263.6440323538094}}], 
         LineBox[{{-2555., 263.6440323538094}, {-2555., 306.9868120541668}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2537.5, 218.37070947619253`}, {-2537.5, 
          262.3459305660431}}], 
         LineBox[{{-2537.5, 262.3459305660431}, {-2537.5, 
          306.32115165589363`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2520., 216.34831186027967`}, {-2520., 
          260.9966489989435}}], 
         LineBox[{{-2520., 260.9966489989435}, {-2520., 305.6449861376073}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2502.5, 214.23611485594708`}, {-2502.5, 
          259.5960485045224}}], 
         LineBox[{{-2502.5, 259.5960485045224}, {-2502.5, 
          304.95598215309775`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2485., 212.03675935884618`}, {-2485., 
          258.14413459713285`}}], 
         LineBox[{{-2485., 258.14413459713285`}, {-2485., 
          304.25150983541954`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2467.5, 209.75344938131025`}, {-2467.5, 
          256.641070499548}}], 
         LineBox[{{-2467.5, 256.641070499548}, {-2467.5, 
          303.52869161778574`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2450., 207.38992117307325`}, {-2450., 
          255.08718920665802`}}], 
         LineBox[{{-2450., 255.08718920665802`}, {-2450., 
          302.7844572402428}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2432.5, 204.95040605689059`}, {-2432.5, 
          253.48300447085526`}}], 
         LineBox[{{-2432.5, 253.48300447085526`}, {-2432.5, 
          302.01560288481994`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2415., 202.43958876949122`}, {-2415., 
          251.82922062926372`}}], 
         LineBox[{{-2415., 251.82922062926372`}, {-2415., 
          301.2188524890362}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2397.5, 199.8625629313994}, {-2397.5, 
          250.1267412087652}}], 
         LineBox[{{-2397.5, 250.1267412087652}, {-2397.5, 
          300.390919486131}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2380., 197.22478504287972`}, {-2380., 
          248.37667625997426`}}], 
         LineBox[{{-2380., 248.37667625997426`}, {-2380., 
          299.5285674770688}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2362.5, 194.5320281478097}, {-2362.5, 
          246.58034838563972`}}], 
         LineBox[{{-2362.5, 246.58034838563972`}, {-2362.5, 
          298.6286686234697}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2345., 191.79033604852526`}, {-2345., 
          244.73929744217205`}}], 
         LineBox[{{-2345., 244.73929744217205`}, {-2345., 
          297.68825883581883`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2327.5, 189.00597871154127`}, {-2327.5, 
          242.85528390493945`}}], 
         LineBox[{{-2327.5, 242.85528390493945`}, {-2327.5, 
          296.70458909833764`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2310., 186.1854092894887}, {-2310., 
          240.93029089851163`}}], 
         LineBox[{{-2310., 240.93029089851163`}, {-2310., 
          295.67517250753457`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2292.5, 183.33522300507025`}, {-2292.5, 
          238.9665249020857}}], 
         LineBox[{{-2292.5, 238.9665249020857}, {-2292.5, 
          294.59782679910114`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2275., 180.46211800063298`}, {-2275., 
          236.96641514788567`}}], 
         LineBox[{{-2275., 236.96641514788567`}, {-2275., 
          293.47071229513836`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2257.5, 177.57285815043454`}, {-2257.5, 
          234.93261173641082`}}], 
         LineBox[{{-2257.5, 234.93261173641082`}, {-2257.5, 
          292.2923653223871}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2240., 174.67423775845876`}, {-2240., 
          232.86798249709528`}}], 
         LineBox[{{-2240., 232.86798249709528`}, {-2240., 
          291.0617272357318}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2222.5, 171.77304801801068`}, {-2222.5, 
          230.77560862634783`}}], 
         LineBox[{{-2222.5, 230.77560862634783`}, {-2222.5, 
          289.778169234685}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2205., 168.87604508534014`}, {-2205., 
          228.6587791372166}}], 
         LineBox[{{-2205., 228.6587791372166}, {-2205., 288.4415131890931}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2187.5, 165.98991961353158`}, {-2187.5, 
          226.52098415625}}], 
         LineBox[{{-2187.5, 226.52098415625}, {-2187.5, 287.0520486989684}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2170., 163.12126760070697`}, {-2170., 
          224.36590710370123`}}], 
         LineBox[{{-2170., 224.36590710370123`}, {-2170., 
          285.6105466066955}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2152.5, 160.27656242471596`}, {-2152.5, 
          222.1974157932678}}], 
         LineBox[{{-2152.5, 222.1974157932678}, {-2152.5, 
          284.1182691618196}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2135., 157.46212796224867`}, {-2135., 
          220.01955248728382`}}], 
         LineBox[{{-2135., 220.01955248728382`}, {-2135., 
          282.57697701231893`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2117.5, 154.68411272159344`}, {-2117.5, 
          217.8365229429197}}], 
         LineBox[{{-2117.5, 217.8365229429197}, {-2117.5, 
          280.98893316424596`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2100., 151.94846495353354`}, {-2100., 
          215.65268448469095`}}], 
         LineBox[{{-2100., 215.65268448469095`}, {-2100., 
          279.35690401584833`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2082.5, 149.26090874310506`}, {-2082.5, 
          213.47253313864056`}}], 
         LineBox[{{-2082.5, 213.47253313864056`}, {-2082.5, 
          277.68415753417605`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2065., 146.62692112526733`}, {-2065., 
          211.30068986409927`}}], 
         LineBox[{{-2065., 211.30068986409927`}, {-2065., 
          275.97445860293124`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2047.5, 144.0517103094971}, {-2047.5, 
          209.1418859201024}}], 
         LineBox[{{-2047.5, 209.1418859201024}, {-2047.5, 
          274.2320615307077}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2030., 141.54019514128558`}, {-2030., 
          207.00094740545686`}}], 
         LineBox[{{-2030., 207.00094740545686`}, {-2030., 
          272.46169966962816`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-2012.5, 139.09698597203834`}, {-2012.5, 
          204.88277901419082`}}], 
         LineBox[{{-2012.5, 204.88277901419082`}, {-2012.5, 
          270.6685720563433}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1995., 136.72636715227128`}, {-1995., 
          202.79234705172732`}}], 
         LineBox[{{-1995., 202.79234705172732`}, {-1995., 
          268.85832695118336`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1977.5, 134.43228140533864`}, {-1977.5, 
          200.7346617616044}}], 
         LineBox[{{-1977.5, 200.7346617616044}, {-1977.5, 
          267.03704211787016`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1960., 132.21831637909372`}, {-1960., 
          198.71475901789017`}}], 
         LineBox[{{-1960., 198.71475901789017`}, {-1960., 
          265.2112016566866}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1942.5, 130.08769370925188`}, {-1942.5, 
          196.73768144454218`}}], 
         LineBox[{{-1942.5, 196.73768144454218`}, {-1942.5, 
          263.38766917983247`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1925., 128.0432609588269}, {-1925., 
          194.80845902973684`}}], 
         LineBox[{{-1925., 194.80845902973684`}, {-1925., 
          261.57365710064676`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1907.5, 126.08748682034002`}, {-1907.5, 
          192.93208931051487`}}], 
         LineBox[{{-1907.5, 192.93208931051487`}, {-1907.5, 
          259.7766918006897}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1890., 124.22245997859399`}, {-1890., 
          191.11351721079106`}}], 
         LineBox[{{-1890., 191.11351721079106`}, {-1890., 
          258.00457444298814`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1872.5, 122.44989202825526`}, {-1872.5, 
          189.35761462368376`}}], 
         LineBox[{{-1872.5, 189.35761462368376`}, {-1872.5, 
          256.26533721911227`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1855., 120.77112481851572`}, {-1855., 
          187.66915983702972`}}], 
         LineBox[{{-1855., 187.66915983702972`}, {-1855., 
          254.56719485554373`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1837.5, 119.18714255288818`}, {-1837.5, 
          186.05281690865482`}}], 
         LineBox[{{-1837.5, 186.05281690865482`}, {-1837.5, 
          252.91849126442145`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1820., 117.6985889019492}, {-1820., 
          184.51311510525406`}}], 
         LineBox[{{-1820., 184.51311510525406`}, {-1820., 
          251.32764130855892`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1802.5, 116.30578928752159`}, {-1802.5, 
          183.05442852537857`}}], 
         LineBox[{{-1802.5, 183.05442852537857`}, {-1802.5, 
          249.80306776323556`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1785., 115.0087783663651}, {-1785., 
          181.68095603282381`}}], 
         LineBox[{{-1785., 181.68095603282381`}, {-1785., 
          248.35313369928252`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1767.5, 113.8073325797214}, {-1767.5, 180.39670163146}}], 
         LineBox[{{-1767.5, 180.39670163146}, {-1767.5, 246.9860706831986}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1750., 112.70100744421633`}, {-1750., 
          179.2054554160621}}], 
         LineBox[{{-1750., 179.2054554160621}, {-1750., 245.7099033879079}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1732.5, 111.68917904492204`}, {-1732.5, 
          178.11077523581835`}}], 
         LineBox[{{-1732.5, 178.11077523581835`}, {-1732.5, 
          244.53237142671466`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1715., 110.77108896157387`}, {-1715., 
          177.11596920778774`}}], 
         LineBox[{{-1715., 177.11596920778774`}, {-1715., 
          243.46084945400162`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1697.5, 109.9458916263619}, {-1697.5, 
          176.22407921652774`}}], 
         LineBox[{{-1697.5, 176.22407921652774`}, {-1697.5, 
          242.50226680669357`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1680., 109.21270289214466`}, {-1680., 
          175.43786553334814`}}], 
         LineBox[{{-1680., 175.43786553334814`}, {-1680., 
          241.66302817455164`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1662.5, 108.57064840148752`}, {-1662.5, 
          174.75979268412078`}}], 
         LineBox[{{-1662.5, 174.75979268412078`}, {-1662.5, 
          240.94893696675405`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1645., 108.01891020885226`}, {-1645., 
          174.1920166882779}}], 
         LineBox[{{-1645., 174.1920166882779}, {-1645., 
          240.36512316770353`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1627.5, 107.55677003871061`}, {-1627.5, 
          173.73637378358967`}}], 
         LineBox[{{-1627.5, 173.73637378358967`}, {-1627.5, 
          239.91597752846872`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1610., 107.18364757626783`}, {-1610., 
          173.3943707415849}}], 
         LineBox[{{-1610., 173.3943707415849}, {-1610., 
          239.60509390690197`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1592.5, 106.89913229402698`}, {-1592.5, 
          173.16717686715933`}}], 
         LineBox[{{-1592.5, 173.16717686715933`}, {-1592.5, 
          239.43522144029168`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1575., 106.70300751825042`}, {-1575., 
          173.05561776312746`}}], 
         LineBox[{{-1575., 173.05561776312746`}, {-1575., 
          239.4082280080045}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1557.5, 106.59526572724268`}, {-1557.5, 
          173.0601709263745}}], 
         LineBox[{{-1557.5, 173.0601709263745}, {-1557.5, 
          239.5250761255063}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1540., 106.57611443224555`}, {-1540., 
          173.18096322702343`}}], 
         LineBox[{{-1540., 173.18096322702343`}, {-1540., 
          239.7858120218013}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1522.5, 106.64597239794766`}, {-1522.5, 
          173.41777030586317`}}], 
         LineBox[{{-1522.5, 173.41777030586317`}, {-1522.5, 
          240.18956821377867`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1505., 106.80545638417088`}, {-1505., 
          173.77001790839262`}}], 
         LineBox[{{-1505., 173.77001790839262`}, {-1505., 
          240.73457943261434`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1487.5, 107.0553590023387}, {-1487.5, 
          174.23678515646694`}}], 
         LineBox[{{-1487.5, 174.23678515646694`}, {-1487.5, 
          241.41821131059515`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1470., 107.39661865027712`}, {-1470., 
          174.81680974091736`}}], 
         LineBox[{{-1470., 174.81680974091736`}, {-1470., 
          242.23700083155762`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1452.5, 107.83028279223866`}, {-1452.5, 
          175.50849500091354`}}], 
         LineBox[{{-1452.5, 175.50849500091354`}, {-1452.5, 
          243.1867072095884}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1435., 108.35746607025824`}, {-1435., 
          176.30991883847952`}}], 
         LineBox[{{-1435., 176.30991883847952`}, {-1435., 
          244.2623716067008}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1417.5, 108.9793048594188}, {-1417.5, 
          177.2188443997203}}], 
         LineBox[{{-1417.5, 177.2188443997203}, {-1417.5, 
          245.4583839400218}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1400., 109.69690991326519`}, {-1400., 
          178.23273243818042`}}], 
         LineBox[{{-1400., 178.23273243818042`}, {-1400., 
          246.76855496309565`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1382.5, 110.51131869422555`}, {-1382.5, 
          179.34875526057567`}}], 
         LineBox[{{-1382.5, 179.34875526057567`}, {-1382.5, 
          248.18619182692578`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1365., 111.42344886107384`}, {-1365., 
          180.56381214110516`}}], 
         LineBox[{{-1365., 180.56381214110516`}, {-1365., 
          249.70417542113648`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1347.5, 112.43405420843197`}, {-1347.5, 
          181.8745460778545}}], 
         LineBox[{{-1347.5, 181.8745460778545}, {-1347.5, 
          251.315037947277}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1330., 113.54368414060961`}, {-1330., 
          183.27736175359746`}}], 
         LineBox[{{-1330., 183.27736175359746`}, {-1330., 
          253.0110393665853}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1312.5, 114.75264753164818`}, {-1312.5, 
          184.7684445537317}}], 
         LineBox[{{-1312.5, 184.7684445537317}, {-1312.5, 
          254.78424157581526`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1295., 116.0609815909414}, {-1295., 186.343780486249}}], 
         LineBox[{{-1295., 186.343780486249}, {-1295., 
          256.62657938155655`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1277.5, 117.46842613202647`}, {-1277.5, 
          187.9991768426245}}], 
         LineBox[{{-1277.5, 187.9991768426245}, {-1277.5, 
          258.52992755322254`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1260., 118.97440344020843`}, {-1260., 
          189.73028343436079`}}], 
         LineBox[{{-1260., 189.73028343436079`}, {-1260., 
          260.4861634285131}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1242.5, 120.57800375853415`}, {-1242.5, 
          191.5326142376641}}], 
         LineBox[{{-1242.5, 191.5326142376641}, {-1242.5, 
          262.487224716794}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1225., 122.27797626413985`}, {-1225., 
          193.40156927835446`}}], 
         LineBox[{{-1225., 193.40156927835446`}, {-1225., 
          264.52516229256906`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1207.5, 124.07272528861577`}, {-1207.5, 
          195.33245659058193`}}], 
         LineBox[{{-1207.5, 195.33245659058193`}, {-1207.5, 
          266.59218789254805`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1190., 125.96031144548795`}, {-1190., 
          197.32051408617878`}}], 
         LineBox[{{-1190., 197.32051408617878`}, {-1190., 
          268.6807167268696}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1172.5, 127.93845726266255`}, {-1172.5, 
          199.36093117643222`}}], 
         LineBox[{{-1172.5, 199.36093117643222`}, {-1172.5, 
          270.7834050902019}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1155., 130.00455687456258`}, {-1155., 
          201.44886999460923`}}], 
         LineBox[{{-1155., 201.44886999460923`}, {-1155., 
          272.89318311465587`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1137.5, 132.15568930426033`}, {-1137.5, 
          203.57948607557162`}}], 
         LineBox[{{-1137.5, 203.57948607557162`}, {-1137.5, 
          275.00328284688294`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1120., 134.38863485674239`}, {-1120., 
          205.7479483581429}}], 
         LineBox[{{-1120., 205.7479483581429}, {-1120., 277.1072618595434}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1102.5, 136.69989414744128`}, {-1102.5, 
          207.9494583863671}}], 
         LineBox[{{-1102.5, 207.9494583863671}, {-1102.5, 
          279.1990226252929}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1085., 139.08570930243098`}, {-1085., 
          210.17926859726094`}}], 
         LineBox[{{-1085., 210.17926859726094`}, {-1085., 
          281.2728278920909}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1067.5, 141.54208688590558`}, {-1067.5, 
          212.43269959492955`}}], 
         LineBox[{{-1067.5, 212.43269959492955`}, {-1067.5, 
          283.3233123039535}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1050., 144.0648221346727}, {-1050., 
          214.70515632380375`}}], 
         LineBox[{{-1050., 214.70515632380375`}, {-1050., 
          285.3454905129348}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1032.5, 146.6495241068426}, {-1032.5, 
          216.9921430670816}}], 
         LineBox[{{-1032.5, 216.9921430670816}, {-1032.5, 
          287.3347620273206}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-1015., 149.29164138136844`}, {-1015., 
          219.28927721003325`}}], 
         LineBox[{{-1015., 219.28927721003325`}, {-1015., 
          289.28691303869806`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-997.5, 151.98648797565698`}, {-997.5, 
          221.59230172147687`}}], 
         LineBox[{{-997.5, 221.59230172147687`}, {-997.5, 
          291.19811546729676`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-980., 154.72926917932966`}, {-980., 
          223.89709632028186`}}], 
         LineBox[{{-980., 223.89709632028186`}, {-980., 
          293.06492346123406`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-962.5, 157.5151070328827}, {-962.5, 
          226.19968730703906`}}], 
         LineBox[{{-962.5, 226.19968730703906`}, {-962.5, 
          294.88426758119545`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-945., 160.33906520998147`}, {-945., 
          228.49625605390685`}}], 
         LineBox[{{-945., 228.49625605390685`}, {-945., 296.6534468978322}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-927.5, 163.19617309124743`}, {-927.5, 
          230.78314615795577`}}], 
         LineBox[{{-927.5, 230.78314615795577`}, {-927.5, 
          298.3701192246641}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-910., 166.0814488453501}, {-910., 233.05686927496978`}}], 
         LineBox[{{-910., 233.05686927496978`}, {-910., 
          300.03228970458946`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-892.5, 168.98992135988644`}, {-892.5, 
          235.31410966151122`}}], 
         LineBox[{{-892.5, 235.31410966151122`}, {-892.5, 
          301.638297963136}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-875., 171.91665088988339`}, {-875., 
          237.55172746302836`}}], 
         LineBox[{{-875., 237.55172746302836`}, {-875., 303.1868040361733}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-857.5, 174.85674831557384`}, {-857.5, 
          239.76676079480296`}}], 
         LineBox[{{-857.5, 239.76676079480296`}, {-857.5, 
          304.6767732740321}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-840., 177.80539292352634`}, {-840., 
          241.95642667054722`}}], 
         LineBox[{{-840., 241.95642667054722`}, {-840., 
          306.10746041756806`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-822.5, 180.75784864602673`}, {-822.5, 
          244.11812084042205`}}], 
         LineBox[{{-822.5, 244.11812084042205`}, {-822.5, 
          307.4783930348174}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-805., 183.7094787129747}, {-805., 246.24941660614044`}}], 
         LineBox[{{-805., 246.24941660614044`}, {-805., 
          308.78935449930617`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-787.5, 186.6557586883416}, {-787.5, 
          248.34806268563648`}}], 
         LineBox[{{-787.5, 248.34806268563648`}, {-787.5, 
          310.04036668293134`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-770., 189.59228787953703`}, {-770., 250.4119802035269}}], 
         LineBox[{{-770., 250.4119802035269}, {-770., 311.23167252751676`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-752.5, 192.5147991228393}, {-752.5, 
          252.43925888629474`}}], 
         LineBox[{{-752.5, 252.43925888629474`}, {-752.5, 
          312.3637186497502}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-735., 195.4191669613555}, {-735., 254.42815254281763`}}], 
         LineBox[{{-735., 254.42815254281763`}, {-735., 313.4371381242798}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-717.5, 198.3014142439522}, {-717.5, 256.3770739115946}}], 
         LineBox[{{-717.5, 256.3770739115946}, {-717.5, 314.452733579237}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-700., 201.15771718414334`}, {-700., 
          258.28458895585084`}}], 
         LineBox[{{-700., 258.28458895585084`}, {-700., 
          315.41146072755834`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-682.5, 203.9844089272712}, {-682.5, 260.1494106866886}}], 
         LineBox[{{-682.5, 260.1494106866886}, {-682.5, 316.314412446106}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-665., 206.77798168238886`}, {-665., 261.9703925926727}}], 
         LineBox[{{-665., 261.9703925926727}, {-665., 317.16280350295654`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-647.5, 209.5350874823617}, {-647.5, 
          263.74652175177226`}}], 
         LineBox[{{-647.5, 263.74652175177226`}, {-647.5, 
          317.95795602118284`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-630., 212.25253764168374`}, {-630., 265.4769116985054}}], 
         LineBox[{{-630., 265.4769116985054}, {-630., 318.70128575532704`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-612.5, 214.92730098684117`}, {-612.5, 
          267.16079511553517`}}], 
         LineBox[{{-612.5, 267.16079511553517`}, {-612.5, 
          319.3942892442292}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-595., 217.55650093850028`}, {-595., 
          268.79751641492885`}}], 
         LineBox[{{-595., 268.79751641492885`}, {-595., 320.0385318913574}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-577.5, 220.13741152889526`}, {-577.5, 
          270.38652426989773`}}], 
         LineBox[{{-577.5, 270.38652426989773`}, {-577.5, 
          320.6356370109002}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-560., 222.66745244139724`}, {-560., 271.9273641531701}}], 
         LineBox[{{-560., 271.9273641531701}, {-560., 321.187275864943}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-542.5, 225.1441831627825}, {-542.5, 273.4196709332874}}], 
         LineBox[{{-542.5, 273.4196709332874}, {-542.5, 
          321.69515870379234`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-525., 227.565296342251}, {-525., 274.86316157513363`}}], 
         LineBox[{{-525., 274.86316157513363`}, {-525., 
          322.16102680801623`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-507.5, 229.92861045502895`}, {-507.5, 
          276.25762798597935`}}], 
         LineBox[{{-507.5, 276.25762798597935`}, {-507.5, 
          322.58664551692976`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-490., 232.23206187264404`}, {-490., 277.6029300433083}}], 
         LineBox[{{-490., 277.6029300433083}, {-490., 322.97379821397254`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-472.5, 234.47369644688337`}, {-472.5, 
          278.89898883575836`}}], 
         LineBox[{{-472.5, 278.89898883575836`}, {-472.5, 
          323.32428122463335`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-455., 236.6516607201865}, {-455., 280.14578014370176`}}], 
         LineBox[{{-455., 280.14578014370176`}, {-455., 323.639899567217}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-437.5, 238.76419288207435`}, {-437.5, 
          281.3433281813595}}], 
         LineBox[{{-437.5, 281.3433281813595}, {-437.5, 323.9224634806446}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-420., 240.809613599057}, {-420., 282.4916996179299}}], 
         LineBox[{{-420., 282.4916996179299}, {-420., 324.1737856368028}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-402.5, 242.7863168546148}, {-402.5, 
          283.59099789105125`}}], 
         LineBox[{{-402.5, 283.59099789105125`}, {-402.5, 
          324.39567892748767`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-385., 244.6927609459629}, {-385., 284.6413578220331}}], 
         LineBox[{{-385., 284.6413578220331}, {-385., 324.5899546981033}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-367.5, 246.52745979533745`}, {-367.5, 
          285.64294053870947`}}], 
         LineBox[{{-367.5, 285.64294053870947`}, {-367.5, 
          324.7584212820815}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-350., 248.28897474498297`}, {-350., 
          286.59592870849883`}}], 
         LineBox[{{-350., 286.59592870849883`}, {-350., 324.9028826720147}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-332.5, 249.97590701619652`}, {-332.5, 
          287.50052208131893`}}], 
         LineBox[{{-332.5, 287.50052208131893`}, {-332.5, 
          325.02513714644135`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-315., 251.58689102273854`}, {-315., 288.3569333393913}}], 
         LineBox[{{-315., 288.3569333393913}, {-315., 325.126975656044}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-297.5, 253.1205887363705}, {-297.5, 
          289.16538424870276`}}], 
         LineBox[{{-297.5, 289.16538424870276`}, {-297.5, 
          325.210179761035}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-280., 254.57568530541445`}, {-280., 289.9261021049367}}], 
         LineBox[{{-280., 289.9261021049367}, {-280., 325.276518904459}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-262.5, 255.95088612435075`}, {-262.5, 
          290.6393164650722}}], 
         LineBox[{{-262.5, 290.6393164650722}, {-262.5, 325.3277468057937}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-245., 257.24491554082994`}, {-245., 
          291.30525615453143`}}], 
         LineBox[{{-245., 291.30525615453143`}, {-245., 
          325.36559676823293`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-227.5, 258.4565173641695}, {-227.5, 291.9241465387505}}], 
         LineBox[{{-227.5, 291.9241465387505}, {-227.5, 325.3917757133315}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-210., 259.58445730370875`}, {-210., 292.4962070473215}}], 
         LineBox[{{-210., 292.4962070473215}, {-210., 325.40795679093424`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-192.5, 260.62752741466477`}, {-192.5, 
          293.02164893839625`}}], 
         LineBox[{{-192.5, 293.02164893839625`}, {-192.5, 
          325.41577046212774`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-175., 261.5845525622761}, {-175., 293.5006732908418}}], 
         LineBox[{{-175., 293.5006732908418}, {-175., 325.4167940194075}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-157.5, 262.4543988322909}, {-157.5, 
          293.93346921166165`}}], 
         LineBox[{{-157.5, 293.93346921166165`}, {-157.5, 
          325.4125395910324}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-140., 263.2359837195012}, {-140., 294.32021224644427`}}], 
         LineBox[{{-140., 294.32021224644427`}, {-140., 
          325.40444077338736`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-122.5, 263.9282878202122}, {-122.5, 294.6610629810354}}], 
         LineBox[{{-122.5, 294.6610629810354}, {-122.5, 325.3938381418586}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-105., 264.53036764606964`}, {-105., 
          294.95616582324624`}}], 
         LineBox[{{-105., 294.95616582324624`}, {-105., 
          325.38196400042284`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-87.5, 265.0413690743936}, {-87.5, 295.2056479541819}}], 
         LineBox[{{-87.5, 295.2056479541819}, {-87.5, 325.3699268339703}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-70., 265.46054086446117`}, {-70., 295.4096184396828}}], 
         LineBox[{{-70., 295.4096184396828}, {-70., 325.3586960149044}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-52.5, 265.78724761117405`}, {-52.5, 295.5681674934035}}], 
         LineBox[{{-52.5, 295.5681674934035}, {-52.5, 325.34908737563296`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-35., 266.0209814870431}, {-35., 295.6813658841883}}], 
         LineBox[{{-35., 295.6813658841883}, {-35., 325.34175028133353`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{-17.5, 266.1613721479143}, {-17.5, 295.74926448161875`}}], 
         LineBox[{{-17.5, 295.74926448161875`}, {-17.5, 325.3371568153232}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{0., 266.2081942504616}, {0., 295.7718939349036}}], 
         LineBox[{{0., 295.7718939349036}, {0., 325.33559361934556`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{17.5, 266.1613721479102}, {17.5, 295.74926448161835`}}], 
         LineBox[{{17.5, 295.74926448161835`}, {17.5, 325.3371568153265}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{35., 266.0209814870345}, {35., 295.6813658841875}}], 
         LineBox[{{35., 295.6813658841875}, {35., 325.3417502813406}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{52.5, 265.78724761116166`}, {52.5, 295.56816749340237`}}], 
         LineBox[{{52.5, 295.56816749340237`}, {52.5, 325.3490873756431}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{70., 265.46054086444457`}, {70., 295.40961843968125`}}], 
         LineBox[{{70., 295.40961843968125`}, {70., 325.35869601491794`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{87.5, 265.0413690743731}, {87.5, 295.20564795418005`}}], 
         LineBox[{{87.5, 295.20564795418005`}, {87.5, 325.369926833987}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{105., 264.53036764604593`}, {105., 294.956165823244}}], 
         LineBox[{{105., 294.956165823244}, {105., 325.3819640004421}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{122.5, 263.92828782018444`}, {122.5, 294.6610629810328}}], 
         LineBox[{{122.5, 294.6610629810328}, {122.5, 325.39383814188113`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{140., 263.2359837194709}, {140., 294.3202122464414}}], 
         LineBox[{{140., 294.3202122464414}, {140., 325.40444077341186`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{157.5, 262.4543988322574}, {157.5, 293.9334692116584}}], 
         LineBox[{{157.5, 293.9334692116584}, {157.5, 325.4125395910594}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{175., 261.58455256224045`}, {175., 293.5006732908383}}], 
         LineBox[{{175., 293.5006732908383}, {175., 325.4167940194361}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{192.5, 260.6275274146271}, {192.5, 293.0216489383925}}], 
         LineBox[{{192.5, 293.0216489383925}, {192.5, 325.4157704621579}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{210., 259.5844573036691}, {210., 292.49620704731745`}}], 
         LineBox[{{210., 292.49620704731745`}, {210., 325.4079567909658}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{227.5, 258.4565173641282}, {227.5, 291.92414653874624`}}], 
         LineBox[{{227.5, 291.92414653874624`}, {227.5, 
          325.39177571336427`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{245., 257.2449155407868}, {245., 291.30525615452694`}}], 
         LineBox[{{245., 291.30525615452694`}, {245., 325.3655967682671}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{262.5, 255.95088612430754`}, {262.5, 290.6393164650676}}], 
         LineBox[{{262.5, 290.6393164650676}, {262.5, 325.3277468058277}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{280., 254.57568530537102`}, {280., 289.926102104932}}], 
         LineBox[{{280., 289.926102104932}, {280., 325.27651890449295`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{297.5, 253.12058873632645`}, {297.5, 289.1653842486979}}], 
         LineBox[{{297.5, 289.1653842486979}, {297.5, 325.2101797610693}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{315., 251.5868910226948}, {315., 288.35693333938633`}}], 
         LineBox[{{315., 288.35693333938633`}, {315., 325.1269756560779}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{332.5, 249.97590701615266`}, {332.5, 287.5005220813139}}], 
         LineBox[{{332.5, 287.5005220813139}, {332.5, 325.0251371464751}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{350., 248.28897474494053`}, {350., 286.59592870849383`}}], 
         LineBox[{{350., 286.59592870849383`}, {350., 324.9028826720471}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{367.5, 246.52745979529493`}, {367.5, 
          285.64294053870435`}}], 
         LineBox[{{367.5, 285.64294053870435`}, {367.5, 324.7584212821138}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{385., 244.6927609459222}, {385., 284.6413578220281}}], 
         LineBox[{{385., 284.6413578220281}, {385., 324.589954698134}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{402.5, 242.7863168545756}, {402.5, 283.5909978910463}}], 
         LineBox[{{402.5, 283.5909978910463}, {402.5, 324.395678927517}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{420., 240.80961359901897`}, {420., 282.491699617925}}], 
         LineBox[{{420., 282.491699617925}, {420., 324.17378563683104`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{437.5, 238.76419288203854`}, {437.5, 
          281.34332818135476`}}], 
         LineBox[{{437.5, 281.34332818135476`}, {437.5, 323.922463480671}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{455., 236.6516607201521}, {455., 280.14578014369715`}}], 
         LineBox[{{455., 280.14578014369715`}, {455., 323.6398995672422}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{472.5, 234.47369644685057`}, {472.5, 
          278.89898883575387`}}], 
         LineBox[{{472.5, 278.89898883575387`}, {472.5, 
          323.32428122465717`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{490., 232.23206187261394`}, {490., 277.602930043304}}], 
         LineBox[{{490., 277.602930043304}, {490., 322.9737982139941}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{507.5, 229.92861045500086`}, {507.5, 276.2576279859753}}], 
         LineBox[{{507.5, 276.2576279859753}, {507.5, 322.5866455169498}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{525., 227.56529634222468`}, {525., 274.86316157512977`}}], 
         LineBox[{{525., 274.86316157512977`}, {525., 322.1610268080349}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{542.5, 225.14418316275857`}, {542.5, 
          273.41967093328384`}}], 
         LineBox[{{542.5, 273.41967093328384`}, {542.5, 321.6951587038091}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{560., 222.6674524413758}, {560., 271.9273641531668}}], 
         LineBox[{{560., 271.9273641531668}, {560., 321.1872758649579}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{577.5, 220.13741152887604`}, {577.5, 270.3865242698947}}], 
         LineBox[{{577.5, 270.3865242698947}, {577.5, 320.6356370109134}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{595., 217.55650093848334`}, {595., 268.7975164149261}}], 
         LineBox[{{595., 268.7975164149261}, {595., 320.0385318913689}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{612.5, 214.9273009868268}, {612.5, 267.1607951155328}}], 
         LineBox[{{612.5, 267.1607951155328}, {612.5, 319.39428924423873`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{630., 212.25253764167138`}, {630., 265.4769116985033}}], 
         LineBox[{{630., 265.4769116985033}, {630., 318.70128575533516`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{647.5, 209.53508748235134`}, {647.5, 263.7465217517705}}], 
         LineBox[{{647.5, 263.7465217517705}, {647.5, 317.95795602118966`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{665., 206.7779816823807}, {665., 261.97039259267126`}}], 
         LineBox[{{665., 261.97039259267126`}, {665., 317.1628035029618}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{682.5, 203.9844089272652}, {682.5, 260.14941068668753`}}], 
         LineBox[{{682.5, 260.14941068668753`}, {682.5, 316.3144124461099}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{700., 201.15771718413916`}, {700., 258.2845889558501}}], 
         LineBox[{{700., 258.2845889558501}, {700., 315.41146072756106`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{717.5, 198.30141424395018`}, {717.5, 256.3770739115942}}], 
         LineBox[{{717.5, 256.3770739115942}, {717.5, 314.4527335792382}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{735., 195.41916696135505`}, {735., 254.42815254281754`}}], 
         LineBox[{{735., 254.42815254281754`}, {735., 313.43713812428007`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{752.5, 192.51479912284066`}, {752.5, 252.439258886295}}], 
         LineBox[{{752.5, 252.439258886295}, {752.5, 312.36371864974933`}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{770., 189.59228787954012`}, {770., 250.41198020352752`}}], 
         LineBox[{{770., 250.41198020352752`}, {770., 311.23167252751495`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{787.5, 186.6557586883463}, {787.5, 248.34806268563742`}}], 
         LineBox[{{787.5, 248.34806268563742`}, {787.5, 310.0403666829285}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{805., 183.70947871298083`}, {805., 246.2494166061417}}], 
         LineBox[{{805., 246.2494166061417}, {805., 308.7893544993026}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{822.5, 180.75784864603432`}, {822.5, 
          244.11812084042361`}}], 
         LineBox[{{822.5, 244.11812084042361`}, {822.5, 307.4783930348129}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{840., 177.80539292353518`}, {840., 241.95642667054906`}}], 
         LineBox[{{840., 241.95642667054906`}, {840., 306.10746041756295`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{857.5, 174.85674831558367`}, {857.5, 
          239.76676079480507`}}], 
         LineBox[{{857.5, 239.76676079480507`}, {857.5, 
          304.67677327402646`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{875., 171.91665088989458`}, {875., 237.55172746303077`}}], 
         LineBox[{{875., 237.55172746303077`}, {875., 303.18680403616696`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{892.5, 168.98992135989846`}, {892.5, 
          235.31410966151387`}}], 
         LineBox[{{892.5, 235.31410966151387`}, {892.5, 301.6382979631293}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{910., 166.08144884536296`}, {910., 233.05686927497266`}}], 
         LineBox[{{910., 233.05686927497266`}, {910., 300.03228970458235`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{927.5, 163.19617309126096`}, {927.5, 
          230.78314615795884`}}], 
         LineBox[{{927.5, 230.78314615795884`}, {927.5, 298.3701192246567}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{945., 160.33906520999574`}, {945., 228.49625605391012`}}], 
         LineBox[{{945., 228.49625605391012`}, {945., 296.6534468978245}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{962.5, 157.51510703289742`}, {962.5, 226.1996873070425}}], 
         LineBox[{{962.5, 226.1996873070425}, {962.5, 294.8842675811876}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{980., 154.72926917934484`}, {980., 223.89709632028544`}}], 
         LineBox[{{980., 223.89709632028544`}, {980., 293.06492346122604`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{997.5, 151.98648797567267`}, {997.5, 
          221.59230172148062`}}], 
         LineBox[{{997.5, 221.59230172148062`}, {997.5, 291.1981154672886}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1015., 149.2916413813844}, {1015., 219.2892772100371}}], 
         LineBox[{{1015., 219.2892772100371}, {1015., 289.2869130386898}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1032.5, 146.64952410685873`}, {1032.5, 
          216.99214306708555`}}], 
         LineBox[{{1032.5, 216.99214306708555`}, {1032.5, 
          287.33476202731237`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1050., 144.06482213468888`}, {1050., 
          214.70515632380776`}}], 
         LineBox[{{1050., 214.70515632380776`}, {1050., 
          285.34549051292663`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1067.5, 141.54208688592166`}, {1067.5, 
          212.43269959493358`}}], 
         LineBox[{{1067.5, 212.43269959493358`}, {1067.5, 
          283.3233123039455}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1085., 139.08570930244719`}, {1085., 
          210.17926859726504`}}], 
         LineBox[{{1085., 210.17926859726504`}, {1085., 281.2728278920829}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1102.5, 136.69989414745746`}, {1102.5, 
          207.94945838637122`}}], 
         LineBox[{{1102.5, 207.94945838637122`}, {1102.5, 
          279.199022625285}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1120., 134.38863485675842`}, {1120., 
          205.74794835814703`}}], 
         LineBox[{{1120., 205.74794835814703`}, {1120., 
          277.10726185953564`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1137.5, 132.15568930427597`}, {1137.5, 
          203.5794860755757}}], 
         LineBox[{{1137.5, 203.5794860755757}, {1137.5, 
          275.00328284687544`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1155., 130.004556874578}, {1155., 201.44886999461326`}}], 
         LineBox[{{1155., 201.44886999461326`}, {1155., 
          272.89318311464854`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1172.5, 127.93845726267762`}, {1172.5, 
          199.36093117643617`}}], 
         LineBox[{{1172.5, 199.36093117643617`}, {1172.5, 
          270.7834050901947}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1190., 125.96031144550264`}, {1190., 
          197.32051408618267`}}], 
         LineBox[{{1190., 197.32051408618267`}, {1190., 
          268.68071672686267`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1207.5, 124.07272528862991`}, {1207.5, 
          195.3324565905857}}], 
         LineBox[{{1207.5, 195.3324565905857}, {1207.5, 266.5921878925415}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1225., 122.27797626415357`}, {1225., 
          193.40156927835815`}}], 
         LineBox[{{1225., 193.40156927835815`}, {1225., 
          264.52516229256275`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1242.5, 120.57800375854724`}, {1242.5, 
          191.53261423766764`}}], 
         LineBox[{{1242.5, 191.53261423766764`}, {1242.5, 
          262.48722471678803`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1260., 118.97440344022091`}, {1260., 
          189.73028343436417`}}], 
         LineBox[{{1260., 189.73028343436417`}, {1260., 
          260.48616342850744`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1277.5, 117.46842613203846`}, {1277.5, 
          187.99917684262778`}}], 
         LineBox[{{1277.5, 187.99917684262778`}, {1277.5, 
          258.5299275532171}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1295., 116.06098159095266`}, {1295., 186.3437804862521}}], 
         LineBox[{{1295., 186.3437804862521}, {1295., 256.6265793815515}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1312.5, 114.75264753165872`}, {1312.5, 
          184.7684445537346}}], 
         LineBox[{{1312.5, 184.7684445537346}, {1312.5, 
          254.78424157581048`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1330., 113.5436841406197}, {1330., 183.27736175360025`}}], 
         LineBox[{{1330., 183.27736175360025`}, {1330., 253.0110393665808}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1347.5, 112.43405420844132`}, {1347.5, 
          181.87454607785708`}}], 
         LineBox[{{1347.5, 181.87454607785708`}, {1347.5, 
          251.31503794727283`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1365., 111.42344886108245`}, {1365., 
          180.56381214110755`}}], 
         LineBox[{{1365., 180.56381214110755`}, {1365., 
          249.70417542113265`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1382.5, 110.5113186942334}, {1382.5, 
          179.34875526057786`}}], 
         LineBox[{{1382.5, 179.34875526057786`}, {1382.5, 
          248.1861918269223}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1400., 109.69690991327235`}, {1400., 178.2327324381824}}], 
         LineBox[{{1400., 178.2327324381824}, {1400., 246.76855496309247`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1417.5, 108.97930485942513`}, {1417.5, 
          177.21884439972206`}}], 
         LineBox[{{1417.5, 177.21884439972206`}, {1417.5, 
          245.458383940019}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1435., 108.35746607026388`}, {1435., 
          176.30991883848108`}}], 
         LineBox[{{1435., 176.30991883848108`}, {1435., 
          244.26237160669828`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1452.5, 107.83028279224368`}, {1452.5, 
          175.50849500091493`}}], 
         LineBox[{{1452.5, 175.50849500091493`}, {1452.5, 
          243.1867072095862}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1470., 107.39661865028152`}, {1470., 174.8168097409186}}], 
         LineBox[{{1470., 174.8168097409186}, {1470., 242.23700083155563`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1487.5, 107.0553590023422}, {1487.5, 174.2367851564679}}], 
         LineBox[{{1487.5, 174.2367851564679}, {1487.5, 
          241.41821131059362`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1505., 106.80545638417382`}, {1505., 
          173.77001790839344`}}], 
         LineBox[{{1505., 173.77001790839344`}, {1505., 
          240.73457943261306`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1522.5, 106.64597239794969`}, {1522.5, 
          173.41777030586374`}}], 
         LineBox[{{1522.5, 173.41777030586374`}, {1522.5, 
          240.1895682137778}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1540., 106.57611443224698`}, {1540., 
          173.18096322702382`}}], 
         LineBox[{{1540., 173.18096322702382`}, {1540., 
          239.78581202180067`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1557.5, 106.5952657272432}, {1557.5, 
          173.06017092637464`}}], 
         LineBox[{{1557.5, 173.06017092637464`}, {1557.5, 
          239.52507612550608`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1575., 106.7030075182503}, {1575., 173.05561776312743`}}], 
         LineBox[{{1575., 173.05561776312743`}, {1575., 
          239.40822800800456`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1592.5, 106.8991322940261}, {1592.5, 173.1671768671591}}], 
         LineBox[{{1592.5, 173.1671768671591}, {1592.5, 
          239.43522144029208`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1610., 107.1836475762665}, {1610., 173.39437074158454`}}], 
         LineBox[{{1610., 173.39437074158454`}, {1610., 239.6050939069026}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1627.5, 107.55677003870855`}, {1627.5, 
          173.7363737835891}}], 
         LineBox[{{1627.5, 173.7363737835891}, {1627.5, 
          239.91597752846965`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1645., 108.01891020884958`}, {1645., 
          174.19201668827716`}}], 
         LineBox[{{1645., 174.19201668827716`}, {1645., 
          240.36512316770475`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1662.5, 108.57064840148429`}, {1662.5, 
          174.7597926841199}}], 
         LineBox[{{1662.5, 174.7597926841199}, {1662.5, 
          240.94893696675553`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1680., 109.21270289214073`}, {1680., 
          175.43786553334706`}}], 
         LineBox[{{1680., 175.43786553334706`}, {1680., 241.6630281745534}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1697.5, 109.94589162635741`}, {1697.5, 
          176.22407921652652`}}], 
         LineBox[{{1697.5, 176.22407921652652`}, {1697.5, 
          242.50226680669562`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1715., 110.7710889615689}, {1715., 177.11596920778638`}}], 
         LineBox[{{1715., 177.11596920778638`}, {1715., 
          243.46084945400384`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1732.5, 111.68917904491637`}, {1732.5, 
          178.11077523581682`}}], 
         LineBox[{{1732.5, 178.11077523581682`}, {1732.5, 
          244.53237142671725`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1750., 112.70100744421029`}, {1750., 
          179.20545541606046`}}], 
         LineBox[{{1750., 179.20545541606046`}, {1750., 
          245.70990338791063`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1767.5, 113.80733257971498`}, {1767.5, 
          180.39670163145826`}}], 
         LineBox[{{1767.5, 180.39670163145826`}, {1767.5, 
          246.98607068320155`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1785., 115.0087783663581}, {1785., 181.68095603282194`}}], 
         LineBox[{{1785., 181.68095603282194`}, {1785., 
          248.35313369928576`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1802.5, 116.30578928751437`}, {1802.5, 
          183.05442852537664`}}], 
         LineBox[{{1802.5, 183.05442852537664`}, {1802.5, 
          249.80306776323891`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1820., 117.69858890194148`}, {1820., 184.513115105252}}], 
         LineBox[{{1820., 184.513115105252}, {1820., 251.32764130856253`}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1837.5, 119.18714255287998`}, {1837.5, 
          186.05281690865266`}}], 
         LineBox[{{1837.5, 186.05281690865266`}, {1837.5, 
          252.91849126442534`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1855., 120.77112481850702`}, {1855., 
          187.66915983702745`}}], 
         LineBox[{{1855., 187.66915983702745`}, {1855., 
          254.56719485554788`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1872.5, 122.44989202824635`}, {1872.5, 
          189.35761462368143`}}], 
         LineBox[{{1872.5, 189.35761462368143`}, {1872.5, 
          256.26533721911653`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1890., 124.22245997858484`}, {1890., 191.1135172107887}}], 
         LineBox[{{1890., 191.1135172107887}, {1890., 258.0045744429926}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1907.5, 126.08748682033035`}, {1907.5, 
          192.9320893105124}}], 
         LineBox[{{1907.5, 192.9320893105124}, {1907.5, 
          259.77669180069444`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1925., 128.0432609588171}, {1925., 194.80845902973434`}}], 
         LineBox[{{1925., 194.80845902973434`}, {1925., 261.5736571006516}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1942.5, 130.08769370924188`}, {1942.5, 
          196.73768144453965`}}], 
         LineBox[{{1942.5, 196.73768144453965`}, {1942.5, 
          263.3876691798374}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1960., 132.21831637908352`}, {1960., 
          198.71475901788762`}}], 
         LineBox[{{1960., 198.71475901788762`}, {1960., 
          265.21120165669174`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1977.5, 134.43228140532807`}, {1977.5, 
          200.73466176160176`}}], 
         LineBox[{{1977.5, 200.73466176160176`}, {1977.5, 
          267.03704211787544`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{1995., 136.72636715226042`}, {1995., 
          202.79234705172465`}}], 
         LineBox[{{1995., 202.79234705172465`}, {1995., 268.8583269511889}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2012.5, 139.0969859720273}, {2012.5, 
          204.88277901418815`}}], 
         LineBox[{{2012.5, 204.88277901418815`}, {2012.5, 
          270.668572056349}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2030., 141.54019514127432`}, {2030., 
          207.00094740545416`}}], 
         LineBox[{{2030., 207.00094740545416`}, {2030., 
          272.46169966963396`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2047.5, 144.05171030948588`}, {2047.5, 
          209.14188592009972`}}], 
         LineBox[{{2047.5, 209.14188592009972`}, {2047.5, 
          274.23206153071357`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2065., 146.62692112525588`}, {2065., 211.3006898640966}}], 
         LineBox[{{2065., 211.3006898640966}, {2065., 275.9744586029373}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2082.5, 149.26090874309386`}, {2082.5, 
          213.47253313863797`}}], 
         LineBox[{{2082.5, 213.47253313863797`}, {2082.5, 
          277.6841575341821}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2100., 151.9484649535221}, {2100., 215.65268448468834`}}], 
         LineBox[{{2100., 215.65268448468834`}, {2100., 279.3569040158546}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2117.5, 154.68411272158193`}, {2117.5, 
          217.8365229429171}}], 
         LineBox[{{2117.5, 217.8365229429171}, {2117.5, 280.9889331642523}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2135., 157.4621279622374}, {2135., 220.01955248728132`}}], 
         LineBox[{{2135., 220.01955248728132`}, {2135., 
          282.57697701232524`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2152.5, 160.27656242470476`}, {2152.5, 
          222.19741579326535`}}], 
         LineBox[{{2152.5, 222.19741579326535`}, {2152.5, 
          284.11826916182594`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2170., 163.12126760069586`}, {2170., 
          224.36590710369885`}}], 
         LineBox[{{2170., 224.36590710369885`}, {2170., 
          285.61054660670186`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2187.5, 165.98991961352056`}, {2187.5, 
          226.52098415624766`}}], 
         LineBox[{{2187.5, 226.52098415624766`}, {2187.5, 
          287.0520486989748}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2205., 168.87604508532948`}, {2205., 228.6587791372144}}], 
         LineBox[{{2205., 228.6587791372144}, {2205., 288.44151318909934`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2222.5, 171.77304801800008`}, {2222.5, 
          230.77560862634567`}}], 
         LineBox[{{2222.5, 230.77560862634567`}, {2222.5, 
          289.7781692346913}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2240., 174.67423775844853`}, {2240., 
          232.86798249709324`}}], 
         LineBox[{{2240., 232.86798249709324`}, {2240., 291.0617272357379}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2257.5, 177.57285815042468`}, {2257.5, 
          234.9326117364089}}], 
         LineBox[{{2257.5, 234.9326117364089}, {2257.5, 292.2923653223931}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2275., 180.46211800062372`}, {2275., 
          236.96641514788388`}}], 
         LineBox[{{2275., 236.96641514788388`}, {2275., 
          293.47071229514404`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2292.5, 183.33522300506138`}, {2292.5, 
          238.96652490208402`}}], 
         LineBox[{{2292.5, 238.96652490208402`}, {2292.5, 
          294.59782679910666`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2310., 186.18540928948045`}, {2310., 240.9302908985101}}], 
         LineBox[{{2310., 240.9302908985101}, {2310., 295.67517250753974`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2327.5, 189.00597871153352`}, {2327.5, 
          242.85528390493803`}}], 
         LineBox[{{2327.5, 242.85528390493803`}, {2327.5, 
          296.7045890983426}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2345., 191.79033604851807`}, {2345., 
          244.73929744217077`}}], 
         LineBox[{{2345., 244.73929744217077`}, {2345., 297.6882588358235}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2362.5, 194.53202814780337`}, {2362.5, 
          246.58034838563862`}}], 
         LineBox[{{2362.5, 246.58034838563862`}, {2362.5, 
          298.62866862347386`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2380., 197.22478504287406`}, {2380., 248.3766762599733}}], 
         LineBox[{{2380., 248.3766762599733}, {2380., 299.5285674770725}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2397.5, 199.86256293139445`}, {2397.5, 
          250.12674120876437`}}], 
         LineBox[{{2397.5, 250.12674120876437`}, {2397.5, 
          300.3909194861343}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2415., 202.43958876948722`}, {2415., 251.8292206292631}}], 
         LineBox[{{2415., 251.8292206292631}, {2415., 301.21885248903897`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2432.5, 204.95040605688754`}, {2432.5, 
          253.48300447085478`}}], 
         LineBox[{{2432.5, 253.48300447085478`}, {2432.5, 
          302.01560288482204`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2450., 207.38992117307126`}, {2450., 255.0871892066577}}], 
         LineBox[{{2450., 255.0871892066577}, {2450., 302.78445724024414`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2467.5, 209.7534493813095}, {2467.5, 256.6410704995479}}], 
         LineBox[{{2467.5, 256.6410704995479}, {2467.5, 
          303.52869161778625`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2485., 212.03675935884638`}, {2485., 258.1441345971329}}], 
         LineBox[{{2485., 258.1441345971329}, {2485., 304.2515098354194}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2502.5, 214.23611485594895`}, {2502.5, 
          259.5960485045227}}], 
         LineBox[{{2502.5, 259.5960485045227}, {2502.5, 304.9559821530964}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2520., 216.34831186028237`}, {2520., 260.9966489989439}}], 
         LineBox[{{2520., 260.9966489989439}, {2520., 305.64498613760543`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2537.5, 218.3707094761968}, {2537.5, 262.3459305660437}}], 
         LineBox[{{2537.5, 262.3459305660437}, {2537.5, 306.3211516558906}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2555., 220.30125265345748`}, {2555., 263.6440323538102}}], 
         LineBox[{{2555., 263.6440323538102}, {2555., 306.9868120541629}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2572.5, 222.13848494667198`}, {2572.5, 
          264.8912242560559}}], 
         LineBox[{{2572.5, 264.8912242560559}, {2572.5, 
          307.64396356543983`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2590., 223.88154967724336`}, {2590., 266.0878922529892}}], 
         LineBox[{{2590., 266.0878922529892}, {2590., 308.29423482873506`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2607.5, 225.53017821324966`}, {2607.5, 
          267.23452315114423`}}], 
         LineBox[{{2607.5, 267.23452315114423`}, {2607.5, 
          308.9388680890388}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2625., 227.08466457120835`}, {2625., 
          268.33168887846324`}}], 
         LineBox[{{2625., 268.33168887846324`}, {2625., 
          309.57871318571813`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2642.5, 228.54582614999475`}, {2642.5, 
          269.38003050221937`}}], 
         LineBox[{{2642.5, 269.38003050221937`}, {2642.5, 
          310.214234854444}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2660., 229.9149510871044}, {2660., 270.38024214736936`}}], 
         LineBox[{{2660., 270.38024214736936`}, {2660., 310.8455332076343}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2677.5, 231.1937334237624}, {2677.5, 271.333055000474}}], 
         LineBox[{{2677.5, 271.333055000474}, {2677.5, 311.4723765771856}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2695., 232.38419791681022`}, {2695., 
          272.23922158920664`}}], 
         LineBox[{{2695., 272.23922158920664`}, {2695., 312.0942452616031}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2712.5, 233.4886168844998}, {2712.5, 273.0995005294269}}], 
         LineBox[{{2712.5, 273.0995005294269}, {2712.5, 312.710384174354}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2730., 234.50942187567017`}, {2730., 273.914641930607}}], 
         LineBox[{{2730., 273.914641930607}, {2730., 313.3198619855438}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2747.5, 235.44911318154598`}, {2747.5, 
          274.6853736459283}}], 
         LineBox[{{2747.5, 274.6853736459283}, {2747.5, 313.9216341103106}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2765., 236.31017026123092`}, {2765., 275.4123885455316}}], 
         LineBox[{{2765., 275.4123885455316}, {2765., 314.5146068298323}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2782.5, 237.09496604038478`}, {2782.5, 
          276.0963329802168}}], 
         LineBox[{{2782.5, 276.0963329802168}, {2782.5, 
          315.09769992004885`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2800., 237.8056877963618}, {2800., 276.73779658841977`}}], 
         LineBox[{{2800., 276.73779658841977`}, {2800., 
          315.66990538047776`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2817.5, 238.44426699929383`}, {2817.5, 
          277.33730358171067`}}], 
         LineBox[{{2817.5, 277.33730358171067`}, {2817.5, 
          316.23034016412754`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2835., 239.01232007572298`}, {2835., 
          277.89530562359545`}}], 
         LineBox[{{2835., 277.89530562359545`}, {2835., 316.7782911714679}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2852.5, 239.5111016330815}, {2852.5, 
          278.41217639337555`}}], 
         LineBox[{{2852.5, 278.41217639337555`}, {2852.5, 
          317.3132511536696}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2870., 239.94147125528994`}, {2870., 278.8882079016079}}], 
         LineBox[{{2870., 278.8882079016079}, {2870., 317.83494454792594`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2887.5, 240.30387456734812`}, {2887.5, 
          279.3236085967636}}], 
         LineBox[{{2887.5, 279.3236085967636}, {2887.5, 
          318.34334262617915`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2905., 240.59833887565117`}, {2905., 279.7185032744889}}], 
         LineBox[{{2905., 279.7185032744889}, {2905., 318.83866767332665`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2922.5, 240.82448331912303`}, {2922.5, 
          280.07293477198454`}}], 
         LineBox[{{2922.5, 280.07293477198454`}, {2922.5, 
          319.32138622484604`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2940., 240.98154310727702`}, {2940., 
          280.38686740099206`}}], 
         LineBox[{{2940., 280.38686740099206`}, {2940., 
          319.79219169470707`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2957.5, 241.06840706748193`}, {2957.5, 
          280.66019204430023`}}], 
         LineBox[{{2957.5, 280.66019204430023`}, {2957.5, 
          320.25197702111853`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2975., 241.083667369584}, {2975., 280.8927328131446}}], 
         LineBox[{{2975., 280.8927328131446}, {2975., 320.7017982567053}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{2992.5, 241.02567994178963`}, {2992.5, 
          281.0842551369479}}], 
         LineBox[{{2992.5, 281.0842551369479}, {2992.5, 
          321.14283033210614`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3010., 240.89263374468067`}, {3010., 
          281.23447513307883`}}], 
         LineBox[{{3010., 281.23447513307883`}, {3010., 321.576316521477}}]}},
       
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3027.5, 240.6826267458292}, {3027.5, 
          281.34307008320843`}}], 
         LineBox[{{3027.5, 281.34307008320843`}, {3027.5, 
          322.0035134205877}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3045., 240.3937461583767}, {3045., 281.4096898248681}}], 
         LineBox[{{3045., 281.4096898248681}, {3045., 322.4256334913595}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3062.5, 240.02415030010263`}, {3062.5, 
          281.43396885235455`}}], 
         LineBox[{{3062.5, 281.43396885235455`}, {3062.5, 
          322.8437874046065}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3080., 239.5721493229142}, {3080., 281.41553891050313`}}], 
         LineBox[{{3080., 281.41553891050313`}, {3080., 323.2589284980921}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3097.5, 239.0362820796703}, {3097.5, 
          281.35404185829344`}}], 
         LineBox[{{3097.5, 281.35404185829344`}, {3097.5, 
          323.6718016369166}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3115., 238.41538655050198`}, {3115., 281.2491425769113}}], 
         LineBox[{{3115., 281.2491425769113}, {3115., 324.08289860332064`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3132.5, 237.70866154554417`}, {3132.5, 281.100541698815}}],
          LineBox[{{3132.5, 281.100541698815}, {3132.5, 
          324.49242185208584`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3150., 236.91571782184047`}, {3150., 
          280.90798794050505`}}], 
         LineBox[{{3150., 280.90798794050505`}, {3150., 
          324.90025805916963`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3167.5, 236.0366172710367}, {3167.5, 280.6712898319387}}], 
         LineBox[{{3167.5, 280.6712898319387}, {3167.5, 325.3059623928406}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3185., 235.07189941186968`}, {3185., 280.3903266496298}}], 
         LineBox[{{3185., 280.3903266496298}, {3185., 325.7087538873899}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3202.5, 234.0225950119165}, {3202.5, 280.0650583781312}}], 
         LineBox[{{3202.5, 280.0650583781312}, {3202.5, 326.1075217443459}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3220., 232.89022722097513`}, {3220., 279.6955345454079}}], 
         LineBox[{{3220., 279.6955345454079}, {3220., 326.50084186984066`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3237.5, 231.67680108424724`}, {3237.5, 
          279.28190180112284`}}], 
         LineBox[{{3237.5, 279.28190180112284`}, {3237.5, 
          326.88700251799844`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3255., 230.3847826884449}, {3255., 278.82441013255607`}}], 
         LineBox[{{3255., 278.82441013255607`}, {3255., 
          327.26403757666725`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3272.5, 229.0170694622268}, {3272.5, 
          278.32341764019907`}}], 
         LineBox[{{3272.5, 278.32341764019907`}, {3272.5, 
          327.62976581817134`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3290., 227.57695330173505`}, {3290., 277.7793938234198}}], 
         LineBox[{{3290., 277.7793938234198}, {3290., 327.9818343451046}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3307.5, 226.06807823159832`}, {3307.5, 
          277.1929213553687}}], 
         LineBox[{{3307.5, 277.1929213553687}, {3307.5, 
          328.31776447913904`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3325., 224.49439425920133`}, {3325., 
          276.56469635488327`}}], 
         LineBox[{{3325., 276.56469635488327`}, {3325., 328.6349984505652}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3342.5, 222.86010895746912`}, {3342.5, 
          275.8955271909488}}], 
         LineBox[{{3342.5, 275.8955271909488}, {3342.5, 328.9309454244285}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3360., 221.16963814236868`}, {3360., 275.1863318817149}}], 
         LineBox[{{3360., 275.1863318817149}, {3360., 329.20302562106116`}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3377.5, 219.42755681741397`}, {3377.5, 
          274.4381341746155}}], 
         LineBox[{{3377.5, 274.4381341746155}, {3377.5, 329.4487115318171}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3395., 217.63855135700672`}, {3395., 
          273.65205841632206`}}], 
         LineBox[{{3395., 273.65205841632206`}, {3395., 329.6655654756374}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3412.5, 215.80737370716957`}, {3412.5, 
          272.8293233406475}}], 
         LineBox[{{3412.5, 272.8293233406475}, {3412.5, 329.8512729741254}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3430., 213.93879820541463`}, {3430., 271.9712349187768}}], 
         LineBox[{{3430., 271.9712349187768}, {3430., 330.003671632139}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3447.5, 212.03758146628235`}, {3447.5, 
          271.0791784290514}}], 
         LineBox[{{3447.5, 271.0791784290514}, {3447.5, 330.1207753918205}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3465., 210.10842564732803`}, {3465., 270.1546099128024}}], 
         LineBox[{{3465., 270.1546099128024}, {3465., 330.2007941782768}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3482.5, 208.15594530147666`}, {3482.5, 
          269.1990471883079}}], 
         LineBox[{{3482.5, 269.1990471883079}, {3482.5, 330.2421490751391}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], Opacity[0.4], 
      StyleBox[{{}, {
         LineBox[{{3500., 206.18463793353635`}, {3500., 268.2140605968314}}], 
         LineBox[{{3500., 268.2140605968314}, {3500., 330.2434832601265}}]}},
       Antialiasing->False]}}, 
    {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[1.6], 
     Opacity[0.4], PointBox[CompressedData["
1:eJxV2XtczfcfB/CEn5lKP5pGZCrEwlxmWMs7t9xqJKlMSbKktYpIJccpOZVu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      "]]}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13k4lH0XB3DJVtZoUfaStbIrJCfZiayFeKxjHzN3hWxZhqEkjJmRqEQS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        "]]},
      Annotation[#, "Charting`Private`Tag$4838580#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["T", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      RowBox[{"v", "(", "T", ")"}], HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3500., 3500.}, {0, 330.2434832601265}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.937897375599105*^9, 3.946657972040544*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"802b630a-80fd-429d-a8b6-ea0c4def7d98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BHplot2.eps\>\"", ",", "BHplot2"}], "]"}]], "Input",
 CellChangeTimes->{{3.931360816724901*^9, 3.931360827305862*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"6b30b884-079a-4d1f-8fe6-d880e446add4"],

Cell[BoxData["\<\"BHplot2.eps\"\>"], "Output",
 CellChangeTimes->{
  3.931360831760997*^9, 3.931363822092437*^9, 3.931365864196862*^9, 
   3.931430493965889*^9, 3.937895137363708*^9, {3.937896088427272*^9, 
   3.937896114734519*^9}, 3.9378986725527077`*^9, 3.946657972227572*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"437ccfd4-237a-4c57-9e38-9cdd8d002c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"BesselK", "[", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Abs", "[", "p", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "\[Lambda]"}], "]"}], "v"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Element", "[", 
         RowBox[{"p", ",", "Reals"}], "]"}], ",", 
        RowBox[{"v", ">", "0"}], ",", 
        RowBox[{"\[Lambda]", "<", "0"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Element", "[", 
       RowBox[{"p", ",", "Reals"}], "]"}], ",", 
      RowBox[{"v", ">", "0"}], ",", 
      RowBox[{"\[Lambda]", "<", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9314262429175987`*^9, 3.931426286242837*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"10415d30-04c7-4a0d-bc3f-d6e3c74d3966"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{"\[ImaginaryI]", " ", "p"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "p"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[Lambda]"}], ")"}], 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "p"}], "2"]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}], "]"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "v", "]"}], "2"],
       SeriesData[$CellContext`v, 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 0, {
      2^(-1 + Complex[0, -1] $CellContext`p) (-$CellContext`\[Lambda])^(
         Complex[0, 
           Rational[1, 2]] $CellContext`p) 
       Gamma[Complex[0, -1] $CellContext`p]}, 0, 2, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "p"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "p"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[Lambda]"}], ")"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "p"}], "2"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[ImaginaryI]", " ", "p"}], "]"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "v", "]"}], "2"],
       SeriesData[$CellContext`v, 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`v, 0, {
      2^(-1 + Complex[0, 1] $CellContext`p) (-$CellContext`\[Lambda])^(
         Complex[0, 
           Rational[-1, 2]] $CellContext`p) 
       Gamma[Complex[0, 1] $CellContext`p]}, 0, 2, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.931426260503128*^9, 3.9314262875044193`*^9}, 
   3.94665797290061*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1395b91c-b8b8-44b5-a7bd-82f7dd0c023f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1390.5, 848.25},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b207f5d3-358b-403e-a063-9eb2ca718a13"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 361, 7, 25, "Item",ExpressionUUID->"0407f41f-0b1d-47dc-9197-f10928c9f2e0"],
Cell[CellGroupData[{
Cell[944, 31, 346, 7, 25, "Item",ExpressionUUID->"8b0598f6-4ca9-4b87-b80c-2b760afe5ef3"],
Cell[CellGroupData[{
Cell[1315, 42, 940, 25, 25, "Input",ExpressionUUID->"d07b946c-97ec-48cc-b3d4-0f7f940bff99"],
Cell[2258, 69, 1175, 27, 60, "Output",ExpressionUUID->"479dd56b-68b8-4f33-b454-67d8ddba77aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3482, 102, 406, 8, 25, "Item",ExpressionUUID->"3dcd1368-eac5-42f4-953b-25eadede77e6"],
Cell[CellGroupData[{
Cell[3913, 114, 1702, 48, 57, "Input",ExpressionUUID->"599e5ef4-d2e6-41a4-8515-cdd7a7f3c659"],
Cell[5618, 164, 528, 7, 25, "Output",ExpressionUUID->"9d7c09ac-6fa9-4697-bd27-102474de8a90"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6195, 177, 349, 7, 25, "Item",ExpressionUUID->"62ea492a-cca0-4695-b804-6517daec1b34"],
Cell[CellGroupData[{
Cell[6569, 188, 843, 23, 25, "Input",ExpressionUUID->"978b0b59-b1d0-4a2d-ac2d-6b3ffd9ee3e3"],
Cell[7415, 213, 627, 12, 48, "Output",ExpressionUUID->"555bb8b1-faac-4c28-805e-4212a132ed5d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8091, 231, 533, 10, 25, "Item",ExpressionUUID->"4160a6ac-8956-483e-beae-f94e5b17e870"],
Cell[CellGroupData[{
Cell[8649, 245, 1866, 48, 25, "Input",ExpressionUUID->"6c7030d5-abf9-4b2d-a98d-0b151d8247cd"],
Cell[10518, 295, 726, 14, 22, "Message",ExpressionUUID->"d4e8bbff-329d-4374-b92d-3f002a90eb61"],
Cell[11247, 311, 726, 14, 22, "Message",ExpressionUUID->"24e85d94-565d-4826-9bd6-6a81820d78fc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12022, 331, 517, 9, 25, "Item",ExpressionUUID->"5731e127-6b6e-4621-b41d-db8a64e11554"],
Cell[CellGroupData[{
Cell[12564, 344, 2888, 66, 25, "Input",ExpressionUUID->"6c234ad4-75eb-4478-ad96-0c8c790047a4"],
Cell[15455, 412, 698, 13, 22, "Message",ExpressionUUID->"fdf5d277-c048-4c69-8cf9-1bd571f85376"],
Cell[16156, 427, 698, 13, 22, "Message",ExpressionUUID->"4d9f46d2-acc7-4871-8123-60f5a08528f2"],
Cell[16857, 442, 700, 13, 22, "Message",ExpressionUUID->"c8afe557-e183-49d3-92c6-c28e85544cc0"],
Cell[17560, 457, 689, 13, 22, "Message",ExpressionUUID->"7dc6be63-a584-426c-b10c-01a8c44614f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18298, 476, 339, 7, 25, "Item",ExpressionUUID->"dd9477a8-1f49-4fe2-b6b0-f64c847766fc"],
Cell[CellGroupData[{
Cell[18662, 487, 1806, 50, 25, "Input",ExpressionUUID->"e34d78e1-e35e-482b-b3cd-8b3aa917f2d5"],
Cell[20471, 539, 5971, 160, 122, "Output",ExpressionUUID->"a45cc878-38ae-44aa-8869-4868580b886b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26491, 705, 302, 6, 25, "Item",ExpressionUUID->"a6791cd0-0200-456a-b9cf-bd020d26bd71"],
Cell[CellGroupData[{
Cell[26818, 715, 1301, 38, 25, "Input",ExpressionUUID->"136ad3c2-0965-4157-96f7-2a794c34c7ca"],
Cell[28122, 755, 901, 20, 44, "Output",ExpressionUUID->"3264e0ef-a01e-43c3-b591-a830cfe613cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29072, 781, 802, 13, 41, "Item",ExpressionUUID->"4fc8bd23-6bbd-466c-965c-43783fcbea36"],
Cell[CellGroupData[{
Cell[29899, 798, 22832, 564, 589, "Input",ExpressionUUID->"e2d920c0-a5d8-45d6-9945-aed17032dde1"],
Cell[52734, 1364, 654, 13, 22, "Message",ExpressionUUID->"63ed7abe-a48b-4248-a12b-5984c9896be7"],
Cell[53391, 1379, 654, 13, 22, "Message",ExpressionUUID->"78f15401-41fb-493e-be03-cc5a60a31e4e"],
Cell[54048, 1394, 656, 13, 22, "Message",ExpressionUUID->"d855c150-4030-4769-a075-e9f57c91461f"],
Cell[54707, 1409, 644, 13, 22, "Message",ExpressionUUID->"00a0ed1a-6371-489f-bb41-87f6456a9fb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55388, 1427, 620, 9, 22, "Input",ExpressionUUID->"cf0f0930-7c84-4ba9-b3bb-3e62155cb83a"],
Cell[56011, 1438, 1003, 14, 26, "Output",ExpressionUUID->"37531ee3-294e-4bb0-9b95-3521eaa320d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57051, 1457, 288, 5, 22, "Input",ExpressionUUID->"0edc9416-76f5-4435-b4fc-ce90e2d15d1c"],
Cell[57342, 1464, 399, 5, 25, "Output",ExpressionUUID->"2b493d8b-21c3-4579-8344-72a881a577e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57778, 1474, 1108, 22, 22, "Input",ExpressionUUID->"3e0d0e96-f4e9-4e56-ba5e-065d1c4a229d"],
Cell[58889, 1498, 7351, 154, 331, "Output",ExpressionUUID->"5fd40817-d784-4e0c-85a6-ea0f69cbe124"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66289, 1658, 492, 9, 25, "Item",ExpressionUUID->"9c2f2643-9eca-461e-82d6-cd73ae363972"],
Cell[CellGroupData[{
Cell[66806, 1671, 1623, 47, 25, "Input",ExpressionUUID->"44666db5-e4e7-45b5-ab16-6b2d58d7b7b4"],
Cell[68432, 1720, 1187, 30, 83, "Output",ExpressionUUID->"20025243-5adf-474f-8ec2-8c50066c0c0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69656, 1755, 1245, 36, 25, "Input",ExpressionUUID->"fd84eecf-6689-4779-b378-88e0c71d2d97"],
Cell[70904, 1793, 765, 16, 44, "Output",ExpressionUUID->"de3f7647-f13d-4606-913c-9ac91b306545"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71718, 1815, 427, 8, 25, "Item",ExpressionUUID->"86088734-2728-4940-9ac5-f9f79038b67b"],
Cell[CellGroupData[{
Cell[72170, 1827, 11078, 300, 308, "Input",ExpressionUUID->"1614421a-c1e3-4bed-884e-ccf3d4dc5055"],
Cell[83251, 2129, 652, 13, 22, "Message",ExpressionUUID->"b36481c3-4025-4b0e-a578-94503298e164"],
Cell[83906, 2144, 654, 13, 22, "Message",ExpressionUUID->"9d46e19f-f7ae-455f-a5c4-64e4eb7fbb06"],
Cell[84563, 2159, 652, 13, 22, "Message",ExpressionUUID->"0f8efe60-e741-4f40-989b-87eab2df5dab"],
Cell[85218, 2174, 641, 13, 22, "Message",ExpressionUUID->"fff16a84-b972-423a-b937-83f27cb17531"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85908, 2193, 255, 6, 25, "Item",ExpressionUUID->"c99abbda-04d1-4f96-b5b2-d79ee5852e85"],
Cell[CellGroupData[{
Cell[86188, 2203, 1527, 38, 22, "Input",ExpressionUUID->"af3131a5-cf2b-47f5-9c26-0a37f17f7b9e"],
Cell[87718, 2243, 488, 10, 22, "Message",ExpressionUUID->"c0226a39-0887-49d2-9607-4d860ab179af"],
Cell[88209, 2255, 488, 10, 22, "Message",ExpressionUUID->"714816fe-5b97-4a17-b6f6-03aeb0390690"],
Cell[88700, 2267, 487, 10, 22, "Message",ExpressionUUID->"f964eab7-bf04-4738-a0c7-d774a90651b5"],
Cell[89190, 2279, 477, 10, 22, "Message",ExpressionUUID->"db159179-4fc4-41f9-bcdc-82f8c92b0247"],
Cell[CellGroupData[{
Cell[89692, 2293, 468, 10, 29, "Print",ExpressionUUID->"12014a5c-8774-4917-ab7b-2b81634e9f3d"],
Cell[90163, 2305, 467, 10, 29, "Print",ExpressionUUID->"cb059933-6434-4797-bde7-d8440577b9b5"],
Cell[90633, 2317, 468, 10, 29, "Print",ExpressionUUID->"2674587e-4ecc-4969-8e5d-6b6a85d23b75"],
Cell[91104, 2329, 849, 16, 29, "Print",ExpressionUUID->"cd847677-aacc-42bc-9ea9-9273de932b9f"],
Cell[91956, 2347, 468, 10, 29, "Print",ExpressionUUID->"f36b9a92-b3f8-4643-95db-5904b34d225c"],
Cell[92427, 2359, 470, 10, 29, "Print",ExpressionUUID->"099dd3e4-8f0c-4d17-8a68-f86139e0d4b1"],
Cell[92900, 2371, 866, 17, 29, "Print",ExpressionUUID->"a2d91536-ec31-42f6-ab61-8ce65d06d8e9"],
Cell[93769, 2390, 863, 16, 29, "Print",ExpressionUUID->"f398ec4d-aeb3-41bb-a498-c244fb081881"],
Cell[94635, 2408, 850, 16, 29, "Print",ExpressionUUID->"79cecbe6-0352-4242-a62e-0f3a8d775f1a"],
Cell[95488, 2426, 849, 16, 29, "Print",ExpressionUUID->"1a016824-bd4d-4b60-b363-c6aab1646682"],
Cell[96340, 2444, 468, 10, 29, "Print",ExpressionUUID->"c8b18878-a4a8-432b-a620-a016679280d4"],
Cell[96811, 2456, 468, 10, 29, "Print",ExpressionUUID->"81ccdd0f-0b54-4fef-90d5-21d12af6c6b1"],
Cell[97282, 2468, 849, 16, 29, "Print",ExpressionUUID->"da948f12-541d-4802-945b-31337c272e47"],
Cell[98134, 2486, 868, 17, 29, "Print",ExpressionUUID->"abadb2ba-7543-4f82-a1db-f9bcf2755337"],
Cell[99005, 2505, 468, 10, 29, "Print",ExpressionUUID->"e5d68e0a-db4d-4fce-9f8f-1927d304cb3b"],
Cell[99476, 2517, 470, 10, 29, "Print",ExpressionUUID->"507cf5ef-7874-4966-956b-2a2fd5bdc7a6"],
Cell[99949, 2529, 470, 10, 29, "Print",ExpressionUUID->"64cd4434-5ccd-43a9-bef9-d709579470b1"],
Cell[100422, 2541, 468, 10, 29, "Print",ExpressionUUID->"260daf5d-2eb2-49cb-843c-12561a3a5d0d"],
Cell[100893, 2553, 447, 10, 29, "Print",ExpressionUUID->"21f69fc8-26a6-45bc-ba06-2f1cdf782ef3"],
Cell[101343, 2565, 468, 10, 29, "Print",ExpressionUUID->"4d3e0abc-57a8-43e1-81fc-82d9fcb39f42"],
Cell[101814, 2577, 445, 10, 29, "Print",ExpressionUUID->"79d987df-3f5f-4ac9-9bf2-3ef7455618c3"],
Cell[102262, 2589, 861, 16, 29, "Print",ExpressionUUID->"52091eb6-983b-4b87-8d2a-c6b387c1c9e1"],
Cell[103126, 2607, 852, 16, 29, "Print",ExpressionUUID->"317a7db6-df42-4bc7-a43b-6a066b981371"],
Cell[103981, 2625, 849, 16, 29, "Print",ExpressionUUID->"bdfef596-d050-4e4d-b444-e582fbf11244"],
Cell[104833, 2643, 850, 16, 29, "Print",ExpressionUUID->"6d52e662-595f-4947-b0b9-3fcef1e4d67f"],
Cell[105686, 2661, 443, 10, 29, "Print",ExpressionUUID->"a8654fc2-4ace-4220-81eb-9e56bd808e8c"],
Cell[106132, 2673, 866, 17, 29, "Print",ExpressionUUID->"9a97ed14-5244-4cf4-ab2f-9d08fb73840a"],
Cell[107001, 2692, 445, 10, 29, "Print",ExpressionUUID->"a37588f0-a71b-488d-9e3b-efb3ddb78ac4"],
Cell[107449, 2704, 468, 10, 29, "Print",ExpressionUUID->"871319c1-5565-41c8-bf8b-86b29f3fbbef"],
Cell[107920, 2716, 445, 10, 29, "Print",ExpressionUUID->"62169cbd-2ea2-4e00-8ed3-6a3407a3683b"],
Cell[108368, 2728, 468, 10, 29, "Print",ExpressionUUID->"bf2c1759-12f2-47a3-9504-dcd17643e02d"],
Cell[108839, 2740, 445, 10, 29, "Print",ExpressionUUID->"53c0759d-3609-436d-9d41-9df28ac1d7b8"],
Cell[109287, 2752, 468, 10, 29, "Print",ExpressionUUID->"701aaf06-f6cc-481f-9707-826146ef2520"],
Cell[109758, 2764, 445, 10, 29, "Print",ExpressionUUID->"65527f99-a0c2-4e46-9748-e6a5e35952de"],
Cell[110206, 2776, 866, 17, 29, "Print",ExpressionUUID->"1d9891a5-9e7b-4e05-ac0a-151a01654e8d"],
Cell[111075, 2795, 443, 10, 29, "Print",ExpressionUUID->"285d7bf1-db59-4985-8611-b60384d2decd"],
Cell[111521, 2807, 853, 16, 29, "Print",ExpressionUUID->"3c037d09-4241-45ed-afef-869078cf22cd"],
Cell[112377, 2825, 442, 10, 29, "Print",ExpressionUUID->"01572a2f-0879-4176-9d0b-705b9abc84a8"],
Cell[112822, 2837, 850, 16, 29, "Print",ExpressionUUID->"ec500adb-3791-4aeb-8b96-39490ac9745a"],
Cell[113675, 2855, 442, 10, 29, "Print",ExpressionUUID->"3948a9d3-c06b-43b2-9305-77deb4a9a916"],
Cell[114120, 2867, 469, 10, 29, "Print",ExpressionUUID->"855dae2f-8d21-4bf9-beed-127f5fdbd662"],
Cell[114592, 2879, 849, 16, 29, "Print",ExpressionUUID->"42c11e91-d8ce-4395-baf7-5d86d6d16719"],
Cell[115444, 2897, 468, 10, 29, "Print",ExpressionUUID->"c12f3869-b103-4cfa-a7be-11b82166b165"],
Cell[115915, 2909, 468, 10, 29, "Print",ExpressionUUID->"45cc019f-0ffa-4bb5-af0d-bc8a98ca31d8"],
Cell[116386, 2921, 848, 16, 29, "Print",ExpressionUUID->"9ca898ff-f749-4e3f-8f20-95f8bd0318b9"],
Cell[117237, 2939, 848, 16, 29, "Print",ExpressionUUID->"4eaa111e-4e0d-4689-9612-26e2792a2223"],
Cell[118088, 2957, 468, 10, 29, "Print",ExpressionUUID->"df0c9f9e-50e8-446f-8999-b9f5f01e74d8"],
Cell[118559, 2969, 471, 10, 29, "Print",ExpressionUUID->"ef471ebf-883e-4d14-8a4a-58a3a758c060"],
Cell[119033, 2981, 867, 17, 29, "Print",ExpressionUUID->"4291d02d-397e-4714-a7e5-0a976d04fc6e"],
Cell[119903, 3000, 468, 10, 29, "Print",ExpressionUUID->"c0ac7417-5b25-466f-85b8-aed615fef3a2"],
Cell[120374, 3012, 850, 16, 29, "Print",ExpressionUUID->"2e37bd6a-2cd4-4782-ae19-76d2c4499aa9"],
Cell[121227, 3030, 468, 10, 29, "Print",ExpressionUUID->"ed2b8fc2-b123-40b3-9a6b-772ecaaac7c6"],
Cell[121698, 3042, 848, 16, 29, "Print",ExpressionUUID->"80c9098d-511d-491a-97e9-0ccb656a69f2"],
Cell[122549, 3060, 468, 10, 29, "Print",ExpressionUUID->"295b8ea5-3696-4b8d-be7f-a31a8fcf2835"],
Cell[123020, 3072, 848, 16, 29, "Print",ExpressionUUID->"66c5ead2-eb84-4ff5-9da0-317e83b33f24"],
Cell[123871, 3090, 867, 17, 29, "Print",ExpressionUUID->"5cfb1d65-d4c5-4e4e-b98d-48efee17b6fc"],
Cell[124741, 3109, 469, 10, 29, "Print",ExpressionUUID->"8c97f879-df90-48c5-bee3-e1286140379e"],
Cell[125213, 3121, 446, 10, 29, "Print",ExpressionUUID->"c84f7ef4-a97d-4f83-b819-bf86872e85a0"],
Cell[125662, 3133, 468, 10, 29, "Print",ExpressionUUID->"211428ee-cd8c-4c6a-8eba-c7a0a0579be1"],
Cell[126133, 3145, 445, 10, 29, "Print",ExpressionUUID->"fcc97a05-1d2d-451d-a605-67158de8450f"],
Cell[126581, 3157, 470, 10, 29, "Print",ExpressionUUID->"7293b7c2-88b1-487e-90fd-c3a2d614d9f6"],
Cell[127054, 3169, 447, 10, 29, "Print",ExpressionUUID->"c746fade-bbc3-4235-a90b-2510d07c9341"],
Cell[127504, 3181, 850, 16, 29, "Print",ExpressionUUID->"ef240f33-40b8-45ea-90c2-768eafca7b24"],
Cell[128357, 3199, 444, 10, 29, "Print",ExpressionUUID->"60dcd4ed-676d-4ada-963e-b09dd250d4a4"],
Cell[128804, 3211, 468, 10, 29, "Print",ExpressionUUID->"3bb08e4d-3b61-4732-a5a6-d97fae9fb874"],
Cell[129275, 3223, 445, 10, 29, "Print",ExpressionUUID->"4037702b-9e44-45f9-9e8c-9ba9e2f2af2c"],
Cell[129723, 3235, 868, 17, 29, "Print",ExpressionUUID->"f49c7cc6-eba0-40c0-8e6e-db0aaccb2a68"],
Cell[130594, 3254, 443, 10, 29, "Print",ExpressionUUID->"98cf833d-1a87-4062-b23d-126cc6180da4"],
Cell[131040, 3266, 848, 16, 29, "Print",ExpressionUUID->"d83cfeb8-76d3-4e5d-8421-7099b876676c"],
Cell[131891, 3284, 445, 10, 29, "Print",ExpressionUUID->"1a66a037-9f19-4cc1-aa4a-dd093ee16e0f"],
Cell[132339, 3296, 849, 16, 29, "Print",ExpressionUUID->"6f9952ec-452c-4a83-a453-2e2b6102968c"],
Cell[133191, 3314, 443, 10, 29, "Print",ExpressionUUID->"b926551d-f822-4aa2-8bac-2432f1e6bcac"],
Cell[133637, 3326, 469, 10, 29, "Print",ExpressionUUID->"e55c449f-6e2a-4d7d-a38b-47838544828a"],
Cell[134109, 3338, 468, 10, 29, "Print",ExpressionUUID->"171e4a3d-f072-41cb-a71a-b31997a3286e"],
Cell[134580, 3350, 865, 17, 29, "Print",ExpressionUUID->"21ab1442-e19a-4e2a-9aa7-b3915cc7900f"],
Cell[135448, 3369, 468, 10, 29, "Print",ExpressionUUID->"c1c6fdce-6271-4958-af7e-144aff46f132"],
Cell[135919, 3381, 468, 10, 29, "Print",ExpressionUUID->"a52e1014-eb0c-4750-9644-1c30868e7b2b"],
Cell[136390, 3393, 468, 10, 29, "Print",ExpressionUUID->"23ff9c2f-d80f-4c83-8e66-d5ecb5d62e77"],
Cell[136861, 3405, 468, 10, 29, "Print",ExpressionUUID->"d727d468-6d34-48ed-a0a2-b8fc14e936fa"],
Cell[137332, 3417, 867, 17, 29, "Print",ExpressionUUID->"b04759a2-396d-492c-9a72-32873d30ccc3"],
Cell[138202, 3436, 865, 17, 29, "Print",ExpressionUUID->"1ac63caa-0061-43c2-b48f-6ab578d77396"],
Cell[139070, 3455, 865, 17, 29, "Print",ExpressionUUID->"da9e2b58-ae9b-484a-aa7a-67674030b461"],
Cell[139938, 3474, 468, 10, 29, "Print",ExpressionUUID->"6232419c-87ef-4eec-9f45-3d8052995e9a"],
Cell[140409, 3486, 447, 10, 29, "Print",ExpressionUUID->"271e40a7-9efb-4e9b-ac67-de00cea011bd"],
Cell[140859, 3498, 468, 10, 29, "Print",ExpressionUUID->"7d990017-8978-4706-91eb-7e09efad8f5a"],
Cell[141330, 3510, 469, 10, 29, "Print",ExpressionUUID->"f1772677-820b-42ab-93af-b245029974ab"],
Cell[141802, 3522, 445, 10, 29, "Print",ExpressionUUID->"1afd0edb-3645-436d-9df9-3c20d92bdca9"],
Cell[142250, 3534, 467, 10, 29, "Print",ExpressionUUID->"f835cc5e-615e-410a-bef0-c6acd921feb0"],
Cell[142720, 3546, 866, 17, 29, "Print",ExpressionUUID->"fc99d1cb-510f-4181-b1f0-cfc904d5ee6a"],
Cell[143589, 3565, 443, 10, 29, "Print",ExpressionUUID->"bb5319f6-6b5e-4b5a-a2f4-d8e81081a1a4"],
Cell[144035, 3577, 867, 17, 29, "Print",ExpressionUUID->"67172055-81aa-4c4b-9717-048299b18001"],
Cell[144905, 3596, 867, 17, 29, "Print",ExpressionUUID->"92031fba-87aa-4e0a-8c6f-14cb53a25406"],
Cell[145775, 3615, 468, 10, 29, "Print",ExpressionUUID->"3a1632a8-cf17-41ed-b327-909836177dc7"],
Cell[146246, 3627, 445, 10, 29, "Print",ExpressionUUID->"17c89c67-4d7d-453f-9d2b-a859dc748387"],
Cell[146694, 3639, 865, 17, 29, "Print",ExpressionUUID->"acfdbe1e-11c5-4a91-884c-f1e5a2cd7b55"],
Cell[147562, 3658, 443, 10, 29, "Print",ExpressionUUID->"94994e33-0b6f-4f4a-9e97-dbdb67e6c05e"],
Cell[148008, 3670, 468, 10, 29, "Print",ExpressionUUID->"48e5d8f0-1b1a-4a53-aa86-659b0f4547ce"],
Cell[148479, 3682, 470, 10, 29, "Print",ExpressionUUID->"596e55f7-c1bb-490b-acda-1261c965f5c0"],
Cell[148952, 3694, 447, 10, 29, "Print",ExpressionUUID->"0625fc7f-744b-4767-9ba9-a9cbea0bb3e5"],
Cell[149402, 3706, 866, 17, 29, "Print",ExpressionUUID->"c7312b9f-a37c-47a5-9536-f930e834c7ca"],
Cell[150271, 3725, 471, 10, 29, "Print",ExpressionUUID->"7e8eb3a6-f17f-4c8c-8061-1c2a75758481"],
Cell[150745, 3737, 864, 17, 29, "Print",ExpressionUUID->"716036e6-8c40-4fec-880a-e123e819995f"],
Cell[151612, 3756, 443, 10, 29, "Print",ExpressionUUID->"6f7d00f1-3f63-4c1f-abb2-f5de0cffa135"],
Cell[152058, 3768, 867, 17, 29, "Print",ExpressionUUID->"5777677e-4a4f-4459-9f6a-ee1bd6e378aa"],
Cell[152928, 3787, 468, 10, 29, "Print",ExpressionUUID->"5bb7cb1e-ca8f-4eda-801d-aaf800ac286b"],
Cell[153399, 3799, 868, 17, 29, "Print",ExpressionUUID->"1279c19b-4052-4d94-a9d5-7f6c2a60a19d"],
Cell[154270, 3818, 471, 10, 29, "Print",ExpressionUUID->"83d4ecb5-1b76-4d49-9387-c6c7696eb8dd"],
Cell[154744, 3830, 468, 10, 29, "Print",ExpressionUUID->"62391bbf-2ed8-4584-8eb8-febfabb9e67e"],
Cell[155215, 3842, 445, 10, 29, "Print",ExpressionUUID->"3fba662f-762f-4690-ac58-e2eaff9d3a96"],
Cell[155663, 3854, 867, 17, 29, "Print",ExpressionUUID->"64bd8afc-f8c4-462f-af22-86b878fcfacc"],
Cell[156533, 3873, 863, 17, 29, "Print",ExpressionUUID->"d763b8fb-e323-4001-8277-6fa2958dfa0e"],
Cell[157399, 3892, 443, 10, 29, "Print",ExpressionUUID->"db8f1ee7-4399-4ff4-9fe2-2f74ded83b9d"],
Cell[157845, 3904, 468, 10, 29, "Print",ExpressionUUID->"3c87712a-a107-4adb-ace9-80049f08531b"],
Cell[158316, 3916, 468, 10, 29, "Print",ExpressionUUID->"a7e357a1-c3bd-478c-b46d-174fb55caef8"],
Cell[158787, 3928, 865, 17, 29, "Print",ExpressionUUID->"8eb50b3e-1b62-42bf-8bb3-f9966463502e"],
Cell[159655, 3947, 866, 17, 29, "Print",ExpressionUUID->"a6a00ad3-b4aa-49ef-be92-f26b9b6a2537"],
Cell[160524, 3966, 471, 10, 29, "Print",ExpressionUUID->"0f9b8bb4-0037-481f-bba9-d2b28a2316a4"],
Cell[160998, 3978, 446, 10, 29, "Print",ExpressionUUID->"a37b485f-0978-4539-bccb-0352dd926076"],
Cell[161447, 3990, 870, 17, 29, "Print",ExpressionUUID->"b79ae2ee-74d6-43a2-9aa6-6983ddb78a2a"],
Cell[162320, 4009, 446, 10, 29, "Print",ExpressionUUID->"4c32deea-f8da-4dac-9ad2-89e15d9ba3ba"],
Cell[162769, 4021, 851, 16, 29, "Print",ExpressionUUID->"63c14410-2914-40d9-a94b-ed7762ac8a40"],
Cell[163623, 4039, 468, 10, 29, "Print",ExpressionUUID->"2f6907f5-69b0-486c-85b0-f951d2c37c25"],
Cell[164094, 4051, 468, 10, 29, "Print",ExpressionUUID->"bfb91d9e-48b3-4a56-91ee-51aa10cec52f"],
Cell[164565, 4063, 866, 17, 29, "Print",ExpressionUUID->"5636c436-2387-45a7-bfb2-a82c99c71802"],
Cell[165434, 4082, 866, 17, 29, "Print",ExpressionUUID->"cac48f85-495d-4da1-89f6-7c50f4818870"],
Cell[166303, 4101, 468, 10, 29, "Print",ExpressionUUID->"807c272c-4060-4629-8415-e3489b98ef06"],
Cell[166774, 4113, 445, 10, 29, "Print",ExpressionUUID->"748b46e7-fcc0-4196-8f23-87fb8d65e7a3"],
Cell[167222, 4125, 851, 16, 29, "Print",ExpressionUUID->"04924370-b23a-4317-821e-02dfe8dd4ae3"],
Cell[168076, 4143, 468, 10, 29, "Print",ExpressionUUID->"de4b183a-db66-4d4d-998d-388a12a1bd2a"],
Cell[168547, 4155, 445, 10, 29, "Print",ExpressionUUID->"0c9c90e9-e6ea-45fd-9c75-22608e24ae2f"],
Cell[168995, 4167, 867, 17, 29, "Print",ExpressionUUID->"6ee0853b-d9b1-4cce-9aa4-d6f362a4c2c9"],
Cell[169865, 4186, 443, 10, 29, "Print",ExpressionUUID->"2443e29f-43fe-4966-b944-3509ec56f219"],
Cell[170311, 4198, 865, 17, 29, "Print",ExpressionUUID->"0425cd19-163a-4a5b-8aa3-d1a6ee07ae1c"],
Cell[171179, 4217, 443, 10, 29, "Print",ExpressionUUID->"34c3164c-f3d8-4eff-a89a-64012564641c"],
Cell[171625, 4229, 471, 10, 29, "Print",ExpressionUUID->"5bcf594d-b2d0-4baf-bcd4-21c64b9fafff"],
Cell[172099, 4241, 867, 17, 29, "Print",ExpressionUUID->"2f47b2a8-e47c-4981-8678-559813f39952"],
Cell[172969, 4260, 467, 10, 29, "Print",ExpressionUUID->"c7347954-4473-4951-b68f-de3b7ec0263b"],
Cell[173439, 4272, 471, 10, 29, "Print",ExpressionUUID->"97cf7e0e-6439-4185-98b2-18752c91c6e5"],
Cell[173913, 4284, 866, 17, 29, "Print",ExpressionUUID->"57891cb0-7ed0-4139-afeb-e4ac25f6b8f5"],
Cell[174782, 4303, 866, 17, 29, "Print",ExpressionUUID->"ae5b7b72-1bb5-409e-b191-e55f9c57d6bd"],
Cell[175651, 4322, 468, 10, 29, "Print",ExpressionUUID->"30c7411e-c644-41d2-9a21-cea87d0a8a62"],
Cell[176122, 4334, 868, 17, 29, "Print",ExpressionUUID->"aa4a10f4-16b8-4fd3-9724-9f9d19d5937b"],
Cell[176993, 4353, 468, 10, 29, "Print",ExpressionUUID->"e36b5705-2b16-4055-8545-2e619b63e051"],
Cell[177464, 4365, 468, 10, 29, "Print",ExpressionUUID->"05ad9d1b-b731-4d8d-ba98-17d27ee60871"],
Cell[177935, 4377, 446, 10, 29, "Print",ExpressionUUID->"894e1ceb-47a1-47fa-b3cd-3e55fa72d125"],
Cell[178384, 4389, 468, 10, 29, "Print",ExpressionUUID->"da6bacef-73eb-4d22-860e-29c4616cb6e6"],
Cell[178855, 4401, 868, 17, 29, "Print",ExpressionUUID->"4156fb36-dc9e-45f2-abb4-b31e8b8f5996"],
Cell[179726, 4420, 867, 17, 29, "Print",ExpressionUUID->"618ceb25-0c12-4c9b-b4e5-cc2504216aba"],
Cell[180596, 4439, 444, 10, 29, "Print",ExpressionUUID->"8d16aef6-b662-4f10-a7ac-7d29a2ea8e93"],
Cell[181043, 4451, 868, 17, 29, "Print",ExpressionUUID->"6aa2602b-83af-4793-aac7-cc6cf1c1ef5a"],
Cell[181914, 4470, 468, 10, 29, "Print",ExpressionUUID->"122318c1-290f-4d7e-a2eb-fefa39082fbb"],
Cell[182385, 4482, 444, 10, 29, "Print",ExpressionUUID->"f14358c2-4d83-4ad1-a582-975b45f3fb31"],
Cell[182832, 4494, 470, 10, 29, "Print",ExpressionUUID->"a129140c-dec9-4e3f-8989-3c8b62fee1c2"],
Cell[183305, 4506, 445, 10, 29, "Print",ExpressionUUID->"c83de5f7-c68d-4815-ab54-5ff6193f5de7"],
Cell[183753, 4518, 852, 16, 29, "Print",ExpressionUUID->"15e4e52c-f008-4d7b-b9d0-15fed088b717"],
Cell[184608, 4536, 443, 10, 29, "Print",ExpressionUUID->"e616b58d-457d-4b9a-af7c-41359031c012"],
Cell[185054, 4548, 866, 17, 29, "Print",ExpressionUUID->"45c3a4d9-76a8-4924-a7f5-feaaf6b0bc60"],
Cell[185923, 4567, 443, 10, 29, "Print",ExpressionUUID->"48529479-2feb-467c-85f7-8e0ad25a0d4c"],
Cell[186369, 4579, 470, 10, 29, "Print",ExpressionUUID->"bf0504bd-5ff8-4331-911e-1e18a356e400"],
Cell[186842, 4591, 852, 16, 29, "Print",ExpressionUUID->"d2d7a79b-90cc-4d63-a633-f13e85c83548"],
Cell[187697, 4609, 471, 10, 29, "Print",ExpressionUUID->"0f35a9a9-7d68-4944-bbbd-bccf75af09f5"],
Cell[188171, 4621, 848, 16, 29, "Print",ExpressionUUID->"4c693e4d-dc08-499b-891c-0136fb4084db"],
Cell[189022, 4639, 468, 10, 29, "Print",ExpressionUUID->"1a20e2a1-af76-49fa-91b7-b776058eff0f"],
Cell[189493, 4651, 850, 16, 29, "Print",ExpressionUUID->"6d7d37b9-8779-49db-a218-228d6c4e7bbd"],
Cell[190346, 4669, 469, 10, 29, "Print",ExpressionUUID->"a22b430a-c94f-44e6-96d9-414dc784626f"],
Cell[190818, 4681, 470, 10, 29, "Print",ExpressionUUID->"473dfdc4-485e-4067-9b58-5d261738dc57"],
Cell[191291, 4693, 445, 10, 29, "Print",ExpressionUUID->"34d4da90-0b32-428f-ab11-fcdeba027180"],
Cell[191739, 4705, 848, 16, 29, "Print",ExpressionUUID->"33e6cc4b-5a04-4d3b-8653-29029a4bad33"],
Cell[192590, 4723, 849, 16, 29, "Print",ExpressionUUID->"046e608e-3273-4bea-83dd-e43fa2b1cdf4"],
Cell[193442, 4741, 443, 10, 29, "Print",ExpressionUUID->"05dbcd86-3dfe-4bc7-a38c-f69bb5cd353f"],
Cell[193888, 4753, 471, 10, 29, "Print",ExpressionUUID->"cf51524a-5c31-4c35-a7a1-91f8ab992f7d"],
Cell[194362, 4765, 448, 10, 29, "Print",ExpressionUUID->"64603bd1-0bbe-4cdc-aa13-6385e2e08431"],
Cell[194813, 4777, 850, 16, 29, "Print",ExpressionUUID->"2fce41e9-226e-40ed-9c2c-c8253636d895"],
Cell[195666, 4795, 444, 10, 29, "Print",ExpressionUUID->"67801985-5210-433f-a805-8cbfb6b20064"],
Cell[196113, 4807, 468, 10, 29, "Print",ExpressionUUID->"6bb04da9-7072-4e65-9c02-3c7d9f58db85"],
Cell[196584, 4819, 852, 16, 29, "Print",ExpressionUUID->"57c35fdf-f67e-4901-b8e7-55d2ab23c6e6"],
Cell[197439, 4837, 468, 10, 29, "Print",ExpressionUUID->"67b9d7c9-f5ac-4207-8376-5acb1dd03c67"],
Cell[197910, 4849, 852, 16, 29, "Print",ExpressionUUID->"485ea52d-1ca0-4402-9dc6-1a8a0d085f15"],
Cell[198765, 4867, 470, 10, 29, "Print",ExpressionUUID->"370e0fa3-128a-4843-863c-d67a51f90c02"],
Cell[199238, 4879, 445, 10, 29, "Print",ExpressionUUID->"9eff3e74-b426-4bc1-ab52-5ebc54b8460f"],
Cell[199686, 4891, 849, 16, 29, "Print",ExpressionUUID->"000ef67d-8bc3-449e-99b5-f493dd290b39"],
Cell[200538, 4909, 443, 10, 29, "Print",ExpressionUUID->"209392f6-834b-4cdd-b932-af193aac94e5"],
Cell[200984, 4921, 467, 10, 29, "Print",ExpressionUUID->"c8bf7428-b0c9-4e5d-ac5a-2df87ecd6873"],
Cell[201454, 4933, 865, 17, 29, "Print",ExpressionUUID->"81383c59-4039-40a2-9eab-858e4ebf7e32"],
Cell[202322, 4952, 470, 10, 29, "Print",ExpressionUUID->"a5be5def-c050-4dab-80e7-985ae89005a1"],
Cell[202795, 4964, 865, 17, 29, "Print",ExpressionUUID->"ea49a78a-091f-4849-b7b6-b67428c80417"],
Cell[203663, 4983, 468, 10, 29, "Print",ExpressionUUID->"d4819680-c219-46d3-8625-f1377fa1401f"],
Cell[204134, 4995, 447, 10, 29, "Print",ExpressionUUID->"f2b4d94b-300b-4e12-b2f1-cb0bb22da43e"],
Cell[204584, 5007, 470, 10, 29, "Print",ExpressionUUID->"000d7581-974a-495e-8afe-e6515c547ed1"],
Cell[205057, 5019, 862, 17, 29, "Print",ExpressionUUID->"d786f7d7-a260-48de-913f-6694ebb13dc5"],
Cell[205922, 5038, 445, 10, 29, "Print",ExpressionUUID->"44821f9d-f2ac-4d72-85c0-58d280e38b8d"],
Cell[206370, 5050, 868, 17, 29, "Print",ExpressionUUID->"f9a7ecce-352b-44a4-ad98-53c7a6870a08"],
Cell[207241, 5069, 468, 10, 29, "Print",ExpressionUUID->"93c37ce2-4135-471e-83c3-5e1e3e8ae5f5"],
Cell[207712, 5081, 866, 17, 29, "Print",ExpressionUUID->"033c0083-eca8-4dd7-a1e9-4efb3801597a"],
Cell[208581, 5100, 468, 10, 29, "Print",ExpressionUUID->"308dc6d8-ba0e-427f-9591-d1931c2fec31"],
Cell[209052, 5112, 867, 17, 29, "Print",ExpressionUUID->"bf3aae6e-a6a3-4c51-bf5c-54bd118f4100"],
Cell[209922, 5131, 468, 10, 29, "Print",ExpressionUUID->"9eeaba2e-28a7-43ed-b2f6-3ac9fd9832f8"],
Cell[210393, 5143, 470, 10, 29, "Print",ExpressionUUID->"f87d7b2b-b5da-4be1-95b6-1cb7fceec4f8"],
Cell[210866, 5155, 447, 10, 29, "Print",ExpressionUUID->"cd875439-d6f3-4bf2-9c04-0877a338fccf"],
Cell[211316, 5167, 849, 16, 29, "Print",ExpressionUUID->"e0f1f5e9-25c3-4cd9-a0ec-28a72e6f1106"],
Cell[212168, 5185, 467, 10, 29, "Print",ExpressionUUID->"489868bc-72c9-427a-ab7b-821321b9c75c"],
Cell[212638, 5197, 866, 17, 29, "Print",ExpressionUUID->"d452f316-26d4-43be-ac0f-05c1f7866aff"],
Cell[213507, 5216, 443, 10, 29, "Print",ExpressionUUID->"7b298b3d-4aea-40f8-bbd0-8f5891a661b5"],
Cell[213953, 5228, 867, 17, 29, "Print",ExpressionUUID->"a955866f-8017-4167-9cc0-9788086bc54e"],
Cell[214823, 5247, 469, 10, 29, "Print",ExpressionUUID->"0d749bb2-812b-4fb8-8302-6edc068dd7c3"],
Cell[215295, 5259, 468, 10, 29, "Print",ExpressionUUID->"1a161fef-8cd2-4088-9331-cd8c1164e2ae"],
Cell[215766, 5271, 468, 10, 29, "Print",ExpressionUUID->"7219be14-5aaa-4901-a8a8-46cad7ecab9f"],
Cell[216237, 5283, 447, 10, 29, "Print",ExpressionUUID->"5f3fbbd2-8462-4ac4-85c6-da51fe4cf851"],
Cell[216687, 5295, 854, 16, 29, "Print",ExpressionUUID->"568c7fa6-eabf-4ee6-88d3-de593ba8778b"],
Cell[217544, 5313, 865, 17, 29, "Print",ExpressionUUID->"68de8821-5638-44a1-acc9-c3fe6c2ad53f"],
Cell[218412, 5332, 445, 10, 29, "Print",ExpressionUUID->"e10facf9-b422-47e2-b959-62effb02f21f"],
Cell[218860, 5344, 849, 16, 29, "Print",ExpressionUUID->"ea0498c5-4e32-45fd-b982-7a9c6a3d883e"],
Cell[219712, 5362, 468, 10, 29, "Print",ExpressionUUID->"bd0ba7a4-11a3-4638-8576-aac5f1b9948c"],
Cell[220183, 5374, 469, 10, 29, "Print",ExpressionUUID->"59f772c8-3d7a-46ff-9c75-b1b33c9d98ba"],
Cell[220655, 5386, 470, 10, 29, "Print",ExpressionUUID->"0270b2bd-80ae-44e2-a757-8c32f6d9fba9"],
Cell[221128, 5398, 468, 10, 29, "Print",ExpressionUUID->"3f438fc3-3d31-4734-b2ce-0f43147e3201"],
Cell[221599, 5410, 445, 10, 29, "Print",ExpressionUUID->"a4e14fdf-5c05-4406-8b18-d76bd4d9da96"],
Cell[222047, 5422, 852, 16, 29, "Print",ExpressionUUID->"77a3db80-12e6-4d6f-9231-a9a003643d87"],
Cell[222902, 5440, 849, 16, 29, "Print",ExpressionUUID->"d47ea98c-9b76-4225-ad50-206a8ab5863e"],
Cell[223754, 5458, 443, 10, 29, "Print",ExpressionUUID->"add05a4d-b0ae-4745-bdda-cd4716d82c33"],
Cell[224200, 5470, 468, 10, 29, "Print",ExpressionUUID->"ca299c08-8c6e-43cb-afcb-906f78fa8e5e"],
Cell[224671, 5482, 447, 10, 29, "Print",ExpressionUUID->"19967ac4-dbed-4c64-aecc-a50908fd9ce2"],
Cell[225121, 5494, 471, 10, 29, "Print",ExpressionUUID->"a5d8ea75-5a50-49e4-ab7c-48a8e524bb14"],
Cell[225595, 5506, 446, 10, 29, "Print",ExpressionUUID->"d9db0837-b613-4210-84d0-10af1b6c977c"],
Cell[226044, 5518, 850, 16, 29, "Print",ExpressionUUID->"ef327536-5986-4757-9029-6183f095221a"],
Cell[226897, 5536, 444, 10, 29, "Print",ExpressionUUID->"45903a11-f2e5-4f24-9839-8ef7047863d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227390, 5552, 686, 15, 22, "Input",ExpressionUUID->"ad0e6e84-2cf0-4416-abb8-9d8489b5c8c1"],
Cell[228079, 5569, 100872, 2147, 193, "Output",ExpressionUUID->"aa4c566e-efa7-4c7f-a899-40d9b29d8a0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[329000, 7722, 349, 7, 25, "Item",ExpressionUUID->"cd7454e9-120c-463f-a97e-b1d15091275b"],
Cell[CellGroupData[{
Cell[329374, 7733, 1211, 28, 25, "Input",ExpressionUUID->"6be994a5-7f33-4fdd-96a3-08de84327a5c"],
Cell[330588, 7763, 9332, 171, 180, "Output",ExpressionUUID->"21f51983-84c0-48ae-804a-9c34fff76e3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339957, 7939, 373, 7, 22, "Input",ExpressionUUID->"d397f729-d0c0-4f6b-af1c-28bdb20c03ad"],
Cell[340333, 7948, 110190, 2269, 193, "Output",ExpressionUUID->"8aa1e476-30c4-40ab-a381-e802d0cc89ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450560, 10222, 252, 4, 22, "Input",ExpressionUUID->"d681c817-ddc8-4b80-ac83-cf66497a5efd"],
Cell[450815, 10228, 242, 3, 25, "Output",ExpressionUUID->"25bc632e-2147-49d5-b3c7-9cca55cfa4ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451094, 10236, 1418, 41, 25, "Input",ExpressionUUID->"e120fa9f-b39a-47ab-9385-1a753c993aa2"],
Cell[452515, 10279, 535, 11, 22, "Message",ExpressionUUID->"53375ed8-d4bf-4a9e-8658-ec572ada8e56"],
Cell[453053, 10292, 535, 11, 22, "Message",ExpressionUUID->"7c8d4033-c92e-4173-a259-041c50ba6b46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453625, 10308, 1753, 50, 25, "Input",ExpressionUUID->"d2806ec5-18d6-4dbe-90ee-02fc7d71837e"],
Cell[455381, 10360, 534, 11, 22, "Message",ExpressionUUID->"bf41db01-e8ed-4030-ac66-60854dbea47a"],
Cell[455918, 10373, 535, 11, 22, "Message",ExpressionUUID->"d277e8a9-e50d-4848-8ba8-6ba7e758614b"],
Cell[456456, 10386, 535, 11, 22, "Message",ExpressionUUID->"e1ff7827-44a5-459c-b9b9-bfb3f93e94db"],
Cell[456994, 10399, 526, 11, 22, "Message",ExpressionUUID->"77ac3860-d220-45db-88d4-64c5bf6006e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457557, 10415, 249, 4, 22, "Input",ExpressionUUID->"37d18b05-893d-4b59-a190-72aa54550aec"],
Cell[457809, 10421, 240, 3, 25, "Output",ExpressionUUID->"4f4dcb73-2f44-4995-9296-d5a977c41d30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458086, 10429, 465, 9, 25, "Input",ExpressionUUID->"ae5a1dd8-e97a-4352-ae15-0959d3b4cdab"],
Cell[458554, 10440, 445, 6, 25, "Output",ExpressionUUID->"97359937-323e-4a63-b824-f5b16d2aea9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459036, 10451, 22884, 562, 589, "Input",ExpressionUUID->"ab001889-0e0d-464c-b226-06d31904e5d5"],
Cell[481923, 11015, 615, 13, 22, "Message",ExpressionUUID->"d39e1a12-cb02-4a86-8280-578390337ca0"],
Cell[482541, 11030, 615, 13, 22, "Message",ExpressionUUID->"128ba32a-79e6-467e-9b4d-1ae3acce0d4b"],
Cell[483159, 11045, 613, 13, 22, "Message",ExpressionUUID->"7e300742-d5ff-4544-a8e3-2b8edae65179"],
Cell[483775, 11060, 602, 13, 22, "Message",ExpressionUUID->"66e3a516-4254-4ad1-9144-f95ae211703b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484414, 11078, 11221, 299, 308, "Input",ExpressionUUID->"1d46d211-7b60-4ddc-ad0a-eace4fa87f3b"],
Cell[495638, 11379, 607, 12, 22, "Message",ExpressionUUID->"7826b7b3-e7e6-4796-bb2e-d7fcea3a454f"],
Cell[496248, 11393, 607, 12, 22, "Message",ExpressionUUID->"b078e471-6088-4922-90e5-4781897d789c"],
Cell[496858, 11407, 607, 12, 22, "Message",ExpressionUUID->"9f0c0955-c0c0-48c5-8e04-781fafcd9881"],
Cell[497468, 11421, 596, 12, 22, "Message",ExpressionUUID->"10db7f7b-bab3-4cc8-8a5f-242582cfe218"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498101, 11438, 1108, 24, 25, "Input",ExpressionUUID->"39170a15-49d9-40e0-ae65-4f5ff8734c2f"],
Cell[499212, 11464, 9737, 178, 177, "Output",ExpressionUUID->"49e0cb88-35dd-42a9-96c2-3eb6e014f0f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508986, 11647, 1871, 40, 22, "Input",ExpressionUUID->"8b7cdd84-0b6b-4d69-9b71-3cb1b0e004ad"],
Cell[510860, 11689, 466, 10, 22, "Message",ExpressionUUID->"83799e6c-5dc5-408d-9d2f-6241e1a5707b"],
Cell[511329, 11701, 468, 10, 22, "Message",ExpressionUUID->"75bb1941-6d06-4111-aa48-dcf38a5667d4"],
Cell[511800, 11713, 466, 10, 22, "Message",ExpressionUUID->"3ad1419e-51e4-4a88-b2ed-fe96306b3d84"],
Cell[512269, 11725, 457, 10, 22, "Message",ExpressionUUID->"526067b8-1dda-406b-ae1e-65a6d8335ef7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512763, 11740, 688, 15, 22, "Input",ExpressionUUID->"ab3ec85f-c0f6-4703-8a0b-bb3ea4ce47b4"],
Cell[513454, 11757, 108790, 2553, 195, "Output",ExpressionUUID->"b60d6dff-3000-43f0-a818-58af97805afb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622281, 14315, 274, 5, 22, "Input",ExpressionUUID->"19c403df-5131-4c93-81d5-5b41c7028050"],
Cell[622558, 14322, 119886, 2767, 195, "Output",ExpressionUUID->"802b630a-80fd-429d-a8b6-ea0c4def7d98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[742481, 17094, 251, 4, 22, "Input",ExpressionUUID->"6b30b884-079a-4d1f-8fe6-d880e446add4"],
Cell[742735, 17100, 358, 5, 25, "Output",ExpressionUUID->"437ccfd4-237a-4c57-9e38-9cdd8d002c2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[743130, 17110, 1058, 29, 25, "Input",ExpressionUUID->"10415d30-04c7-4a0d-bc3f-d6e3c74d3966"],
Cell[744191, 17141, 2245, 65, 48, "Output",ExpressionUUID->"1395b91c-b8b8-44b5-a7bd-82f7dd0c023f"]
}, Open  ]]
}, Open  ]]
}
]
*)


